A Mathematica Package for Calculation of One-Loop Penguins in FCNC Processes

In this work, we present a Mathematica package Peng4BSM@LO which calculates the contributions to the Wilson Coefficients of certain effective operators originating from the one-loop penguin Feynman diagrams. Both vector and scalar external legs are considered. The key feature of our package is the ability to find the corresponding expressions in almost any New Physics model which extends the SM and has no flavour changing neutral current (FCNC) transitions at the tree level.

==> anc/test_Peng4BSMatLO.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    673457,      17191]
NotebookOptionsPosition[    650167,      16520]
NotebookOutlinePosition[    650520,      16536]
CellTagsIndexPosition[    650477,      16533]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Get", "[", "\"\<Peng4BSMatLO.m\>\"", "]"}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605025757557028*^9, 3.6050257792730217`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Induced dsV vertex in SM", "Section",
 FontSize->36]], "Title",
 Editable->False,
 CellChangeTimes->{{3.6042016872510138`*^9, 3.604201905662323*^9}, {
  3.604300218625997*^9, 3.604300226072647*^9}, {3.604302442749024*^9, 
  3.604302443306808*^9}, {3.60430254189108*^9, 3.604302543328137*^9}},
 Background->RGBColor[1, 0.5, 0]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["dsZ", "Section",
 FontSize->24]], "Section",
 Editable->False,
 CellChangeTimes->{{3.594045872909164*^9, 3.594045874601246*^9}, {
  3.604302562369102*^9, 3.604302584951405*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "c1"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"d", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "c2"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"s", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutV", " ", "=", " ", 
    RowBox[{"V", "[", "2", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Z", "-", "boson"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379759152334*^9, 3.58037978473042*^9}, {
   3.580381636595866*^9, 3.58038164109746*^9}, 3.580535876821375*^9, {
   3.580536104274729*^9, 3.580536105888652*^9}, {3.5807266348606586`*^9, 
   3.580726635732112*^9}, 3.594019098415276*^9, {3.5963574687099886`*^9, 
   3.5963574744382257`*^9}, {3.5963575320009966`*^9, 3.5963575421155405`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", "PenguinTopologies", "]"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5808028606279993`*^9, 3.5808028620323753`*^9}, {
  3.5808033198665953`*^9, 3.580803327140972*^9}, {3.580811311749461*^9, 
  3.580811329174765*^9}, {3.594018813050417*^9, 3.5940188414829273`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      LineBox[{{19.999999999999545`, 5.000000000003638}, {13.000000000001364`,
        6.}}], LineBox[{{6.500000000001819, 10.}, {13., 
       13.999999999996362`}}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"T1\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      LineBox[{{20., 4.999999999996362}, {11., 10.}}], 
      LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      CircleBox[{15.724999999999977`, 12.09499999999999}, 2.110604178902351, {
       0.7284129467401259, 3.427376715634337}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"T2\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      LineBox[{{20., 5.}, {12.5, 10.}}], 
      LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      CircleBox[{6.25, 9.381249999999998}, 2.8187500000000005`, {
       0.2213144423477913, 2.9202782112420014`}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"T3\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"1\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[RightArrow]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"2\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 Editable->False,
 CellChangeTimes->{3.604218956320416*^9, 3.604340132588809*^9, 
  3.604472334611054*^9, 3.604916469232315*^9, 3.605000420894369*^9, 
  3.605005976897665*^9, 3.605009511147945*^9, 3.6050099155625277`*^9, 
  3.6050185126345673`*^9, 3.605088692934504*^9, 3.6052498934748783`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dias", " ", "=", " ", 
   RowBox[{"PengInsertFields", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "InF", "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"OutF", ",", "OutV"}], "}"}]}], ",", 
     RowBox[{"Model", "\[Rule]", "\"\<SMQCD\>\""}]}], "]"}]}], ";"}]], "Input",\

 Editable->False,
 CellChangeTimes->{
  3.580794542502596*^9, {3.580796189988254*^9, 3.580796190278928*^9}, {
   3.5808112995760107`*^9, 3.580811300070076*^9}, {3.5813214053674793`*^9, 
   3.581321406725534*^9}, {3.594011873093862*^9, 3.594011882140106*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"dias", ",", 
    RowBox[{"PaintLevel", "\[Rule]", 
     RowBox[{"{", "Classes", "}"}]}], ",", 
    RowBox[{"Numbering", "\[Rule]", "Simple"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}]}]}], "]"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5808046479797*^9, 3.5808046967302427`*^9}, {
  3.5813214212726917`*^9, 3.581321422057062*^9}, {3.581321660537112*^9, 
  3.581321673579298*^9}, {3.5940188711664753`*^9, 3.5940188729978933`*^9}, {
  3.594018962286354*^9, 3.594018983837102*^9}, {3.605248841012558*^9, 
  3.605248858201887*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}]}, 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"1\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"2\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[CompressedData["
1:eJwl1A9Qk2UcB/AXtBMIFhRSMZBRsDZnsQJhh0CvKMoQruktZFxxa1LNEFxJ
upQbKxGwONnxT1D+zIFj8scNI6SFYBqGzUOkAych4DlgGJbhPEbg1fep5+69
5z73Pr/39zy/33NvsGz/rg9dKYpKwUPm/8d6mnL+g8GjKY24dPgHLk1pO1tb
PDfQFN18YvkwLL3UOvcCzIn59D0aTiv1ec4HvswYW/GC6SbTIAXLPym4auMg
XlvfcQ/fE5i/Tf0JthvyhZ3wuP0IpxXmM04FHIGnHoS3V8HSZ7JSouHc+IbO
ozAnesR9EfvK3Hf6Tg5MK78f6YLzat2XxPAjpuW6Cm4bMjaEk3yhjHu7YKrX
TeoOFydkZW+EkwMSVo++hv3GZV9jw+PuzZWnYLfphNhQeGh1pEACdx/q3f06
nOa8MukLD3iuSoqG5WMq+xAb5xA21G+DbYvCMxp4qtb0JBmeZ47eToUTRaE/
JsIlls8PhsLSpW22SHilac3mp6E0ZU3uYfnBAZt55ruwmv9S/CzqppzYG9EP
a5Io13a4onnJs4M4w2zIggtifdzqYa0y7BAH7j7LvVIM0xEP/rCTOrYY2Tmw
YTnG5wJszZr9bQdcPb9gLIJjPni7kgUXm4pms+DLB27S8yHY/7qIkQy4dvwX
dxPx3MMy4ilRaVgOzKqe+eJj0ofa37u4sMGq0OWSurL3UDOvos7GG6Vqkv/h
9E497B0neXQMtll4mdmwpnBqN3kfopStioWrV/LH9sGCTsHQWljAXfksidwL
3X3u4is4V1Q+2x8usAVtnYSdGRNTE+hDwUneRxY47YCQUQcrRMykbrI+OJNK
hx33VaU6mBP7dzgTzivUv1kEy9ff0EyjDyW/Sv7aQ+IlfZd6YCrw68YoEl/h
0OpgRf+mdFfYnrM18CRsmPSS9Qcjf9kmv2q47ecu36OwXfWs+Qy84amxMA42
Pdm5xghXLImZyyyaElXtzTPDppooRg9s52239pJ7UDXjUgBry9TDF2G1ubFR
DCtK3ukg+Q3sFsUbMH+LxzkVuWfve531hgeULs5kuNvk074QRPrtMHuT+Anu
fgts9WeoB9FXhZ79uAkWSNKbvyH35nHil0rYmZmvT4HtlTVv0fDQuWPCl+GB
53V9i+tQn9FhjwXS1/IdfnWwsze15g7pu0Om48NpkxV1N2GRdDTuu0DM10/3
34ITb3fcCoPth7f7jcNutuNafQDOV246OEfiywdzWbC1r1PmgK0ua883MrE+
kte2CEu/uivbCCsFqfw/Yc016XmrP+JkvXIrLE/p33ICNgTpr16AByIa3hXD
9heXL+bD3gLfETYscniUxZP85P8F/zdC6H8BkGS/kg==
       "]], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"3\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"4\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"5\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"6\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1QlQE1ccBvAdDokCGk2KAUUjRCASNSiCiuKWo0S5MghKQSSAmqJCMlQ5
xEJkGMQqGGs4bJErWEO9QjFUFArKoYLlsIqCRVIQpWg1g2jTcvXbaXdm581v
vvd/5+zssmhJ0F4DgiDEeKn2v8eO/K/lkMSDWu9sFiw/u//GbVuSEEQcil0L
f1G//dJxWDHpfSMIVnvbFYbA2tSztGRYGMbZsQquG43dUgGrOLXHGPAp9kzy
E/jpszx/Y5isSzWeb08S2cNvjxrAagv90UBYVSE7TqPyY/tG5DBL4TlE1Xsx
mv95CPPT4g+w4fGcecEMB6yrlt7LhTdFxrYGwizv3C08OFQry8uC+T/0pHHg
PfWsyhqYkIQV02Ga3YvLA7DDr+JZOhuSKBVYWxlwSYIdGnumCRa9q+cupexB
/zIH3sR7rV4PZ49u1gthelbJayF8z+2D3QJY/VLpth8WWJFbHy8jickBt6Es
WGf6ubQY3jVH3KSCSdm2aSmcbei0vBsWMlM8A2Fpu4+CWAEf3ua2Ed6Uatnp
Agum5BInuK7epyMB7mqbMF4La30KB3+EpQ5GH91gDm1ieBwmK12iBDBLwDji
4oj6mA7DYNis2t7/MKx/9kgdBpc+LY+4BotmKttD4VOyJOchWDVjU+ULMz1b
5tF52F+Rn9EaWOb0Qr8O5ndb9JjCzQ9DmkJgaYhY2ccmiTf2N8elVH9OO7cM
bo7JLDwBy2TVC2PgxXHJRuWwdiywjAMnczSKOljdJjZ7tBT7jjQWP4OFTVGO
8bD8wmfWxErkSSPp1rBI/vKKI0zen3VseAnGvdjvsxsWJpc8aYUPhe/0L6D6
393o2wB7NZbvfUz1r1EZtMH6iagKi1XIs5fM18JvDDNvh8LsPc1b/qbqcy+F
n4O7NPcmzTAfrTRxcw8st2gPZsBdQa3nzVejjfHsM4av//nTdndYyskXUeM5
5OzTi2Ft+JnDZfCDtuKxr2GZYcbJbfDl66sPqGBdvGXngDVJVMxa6XgH5ju8
uSKGxwv04j4q/zls0ehi3Jv/RMZ7WK3lVkrgaftVgyZ8zPeIlUvAqizfUyxY
l9xdo1xEEo3p7gd5MF0ZORkB56cR3Z6w+oBlgROsOM9W7qbyToPn1nBaXJz4
KKydMQpbCr81/+hXBLNN2lbwYT/Tdq96KrduqRLA0Zp29nNY1PpBIoK9Emc0
U9T861dPxVN5wtlpKyfUM+9OHoR325S4roOFg73vg+GRI/5/+VK51/0RW3ju
d8PrI+HGzu7aXit8r5rgCAlMVGvZKfDNJC77K1j77YY9JvD0N59mnIBLs8bq
TlqSxIvRvMt5MFldmzkXvrEjqaMcFgU98ChkkYRH4YKJKqq+vKGaD9Nc7Oc0
w7rK4JH+hbivrvT0Xmo9y3UKJSx4/SF1DJaevnchA7aI1tTOXYP7djHjpMA9
vjzFSphsMZNQuSq60SoAFjrp7hTAiQlcngTWdeRPqWGzW8EFp2G1ZvvJFvh7
JtP9KlxakyP6Bb4efnFdGyxPfDV0G262jft9ENaeC7xaDP/2pMpIT+UsW9No
2PlV/v3Za7E+WRfXHN5lsrWOBfNzd04oLfD99tJvLYdJ8ZkGHsxUm/c7waJY
v8Brn+D8RlKC3GF13h+uznBmPNPDD6Y3JdxpYpLE4Ozii7uo3DXRYC9c0b/B
VUqNZ7aAZg0X2YwJjsNE0Tm/twySeBig6SiD5SV5+5/CCsa7kAaqPiqASzmg
MZc5QNXPl/e9Yvz/X3HG+czgYZD/AnchRkY=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.352053456673122`, 6.7498562220116165`}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{15.724999999999977`, 12.09499999999999}, 
        2.110604178902351, {0.7284129467401259, 3.427376715634337}]}, 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"7\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1QlQE1ccBvAdDokCGk2KAUUjRCASNSiCiuKWo0S5MghKQSSAmqJCMlQ5
xEJkGMQqGGs4bJErWEO9QjFUFArKoYLlsIqCRVIQpWg1g2jTcvXbaXdm581v
vvd/5+zssmhJ0F4DgiDEeKn2v8eO/K/lkMSDWu9sFiw/u//GbVuSEEQcil0L
f1G//dJxWDHpfSMIVnvbFYbA2tSztGRYGMbZsQquG43dUgGrOLXHGPAp9kzy
E/jpszx/Y5isSzWeb08S2cNvjxrAagv90UBYVSE7TqPyY/tG5DBL4TlE1Xsx
mv95CPPT4g+w4fGcecEMB6yrlt7LhTdFxrYGwizv3C08OFQry8uC+T/0pHHg
PfWsyhqYkIQV02Ga3YvLA7DDr+JZOhuSKBVYWxlwSYIdGnumCRa9q+cupexB
/zIH3sR7rV4PZ49u1gthelbJayF8z+2D3QJY/VLpth8WWJFbHy8jickBt6Es
WGf6ubQY3jVH3KSCSdm2aSmcbei0vBsWMlM8A2Fpu4+CWAEf3ua2Ed6Uatnp
Agum5BInuK7epyMB7mqbMF4La30KB3+EpQ5GH91gDm1ieBwmK12iBDBLwDji
4oj6mA7DYNis2t7/MKx/9kgdBpc+LY+4BotmKttD4VOyJOchWDVjU+ULMz1b
5tF52F+Rn9EaWOb0Qr8O5ndb9JjCzQ9DmkJgaYhY2ccmiTf2N8elVH9OO7cM
bo7JLDwBy2TVC2PgxXHJRuWwdiywjAMnczSKOljdJjZ7tBT7jjQWP4OFTVGO
8bD8wmfWxErkSSPp1rBI/vKKI0zen3VseAnGvdjvsxsWJpc8aYUPhe/0L6D6
393o2wB7NZbvfUz1r1EZtMH6iagKi1XIs5fM18JvDDNvh8LsPc1b/qbqcy+F
n4O7NPcmzTAfrTRxcw8st2gPZsBdQa3nzVejjfHsM4av//nTdndYyskXUeM5
5OzTi2Ft+JnDZfCDtuKxr2GZYcbJbfDl66sPqGBdvGXngDVJVMxa6XgH5ju8
uSKGxwv04j4q/zls0ehi3Jv/RMZ7WK3lVkrgaftVgyZ8zPeIlUvAqizfUyxY
l9xdo1xEEo3p7gd5MF0ZORkB56cR3Z6w+oBlgROsOM9W7qbyToPn1nBaXJz4
KKydMQpbCr81/+hXBLNN2lbwYT/Tdq96KrduqRLA0Zp29nNY1PpBIoK9Emc0
U9T861dPxVN5wtlpKyfUM+9OHoR325S4roOFg73vg+GRI/5/+VK51/0RW3ju
d8PrI+HGzu7aXit8r5rgCAlMVGvZKfDNJC77K1j77YY9JvD0N59mnIBLs8bq
TlqSxIvRvMt5MFldmzkXvrEjqaMcFgU98ChkkYRH4YKJKqq+vKGaD9Nc7Oc0
w7rK4JH+hbivrvT0Xmo9y3UKJSx4/SF1DJaevnchA7aI1tTOXYP7djHjpMA9
vjzFSphsMZNQuSq60SoAFjrp7hTAiQlcngTWdeRPqWGzW8EFp2G1ZvvJFvh7
JtP9KlxakyP6Bb4efnFdGyxPfDV0G262jft9ENaeC7xaDP/2pMpIT+UsW9No
2PlV/v3Za7E+WRfXHN5lsrWOBfNzd04oLfD99tJvLYdJ8ZkGHsxUm/c7waJY
v8Brn+D8RlKC3GF13h+uznBmPNPDD6Y3JdxpYpLE4Ozii7uo3DXRYC9c0b/B
VUqNZ7aAZg0X2YwJjsNE0Tm/twySeBig6SiD5SV5+5/CCsa7kAaqPiqASzmg
MZc5QNXPl/e9Yvz/X3HG+czgYZD/AnchRkY=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.352053456673122`, 6.7498562220116165`}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], LineBox[CompressedData["
1:eJwdk39Q03UcxgkSwUO8BOJqKidD9t3389n2JYaIOXqKuPxBQoMOTkptNH5M
TBEiz/QP0oOpEEKQCMMQBK4fONgY3ERghLGpyzgTDOLOkw7t1wBlEW61NXrd
Pfe+57/n7nneGxWH5EpvLy+vOI+Wb0r2MgQO9zKRsB89PapWE1yufpY3JhNA
WVN1y9JGUG/ZMLmtWIDG1diXc5XA+Xm5T8yXAmRWzJq1AwQLU75B9CcB7nbo
x252EZilRS71CgZvn8i4H1JL0NlwIMEdzWAgOptnyycw7mu4N6ZkIH0pMvzJ
KwQTI82/7dAwyBNsss6GEEyl5cZx9xi8trh/V+kii0R9bdHvwUIECDSr5h6x
ODfpLeqWC7HB/sBls7E4FivduaXC419sC4A/wcrz0qCUISFuzSnJmVgCiYaf
MfynEB++YzONFhLwRaIH9wNZZJtru/b2EiQvuEq+Y1i0iUa3PnYQGFQnu+Uy
FpmdaWlPYilCwuyXOlNYpK+pd5/OozjsSE2qymEx8EaWLr2CQnNKSBJKWTTN
y8N6Wihct8ubzVoW3eqvjCVaCqM4l8ebYaHKVL5aYKDYJnhBNxbhybFLEcnv
o3Aenje+fIDAGiAOXTNCsfnG9RqTjiC4y5r/6SSFdTzv2K92AlXy4qzASfEB
v8+uIBRXLzpWyRgR3Ff8jeQtChWzbil8vwh9B582Hs+i6GeeT2z8QoSkmali
hYKiemGvQzMtQu/7146Pp1DE/9Ah520SI5KW30mVUsTKt8f/kiXGyf71l5aC
KCJqMnzCG8UYXh3yY/rfBKk9rRGXR8VIP4s6yQzBieixOoNbjPEOdXv8tKfn
+twWLZXgTV2R+uA8wbts0aHkPRLINgd+eySQwqZ9dNZ5RgIr55D6bKEo01w4
stEkgd/g1/5l2RTR/ErL7acSdLQWekmrKXbrvc/v5nH4t8H5MFNPEa49N+eI
41DYFGrpHqa4W/XHneR0DqW5p4beG6SYF5qGrhVw2DGneqaylaJYusisV3NQ
19t4ZUcp1j1nub6insNSTFggZBQj3zgf29o5WFuGCoo9vU/DL4HVc4iwBseU
eHZRZ2737e3nYLj4WUDwxwTNTQ+Tfr7hydNTYWR2Erz+T2KOYYKDybfrr3gB
gWvrR4x5lkN++YTf2rUEgsoe5oJ/FK5MtHt9v5JguyV0UC2MwicJuj1aH4Kb
Vg9JUXD9/38s/gPHaJJh
       "]], 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"8\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1AlQE1cYB/A1MnIoNkqCCBg50sphcMOhkaGyHCKBYCPKYaJIiSgCSsd2
KI5KOYKCw5kqCFLAC4MgdVKUoKkFRMCqhJQUlSqTjtZSL4LSGkWx/x3dmZ03
v/ne97537TonZUQnMwiCkOKl2w+PO/Wh5VJErb6QzYQN7043XXaFywVWXFjQ
YXTZD7dpZ/ICYYtXw0lCOGsf2SWD44+UDLjCdwJMTQqYVL24ZA2zGjOEN2Bm
xmP/WXB4rLxqtgdFnO/+O8gKlk+qd4rhMVU1mw1rOqveHoHderymnWCRZ9fG
O3CKfb6DG+wmfTSP5UkRhbk86lO4OGhnUxis/EWuYsEBSxivd8GUXW77pAvi
KcfiS+CGTdTQNZjIa1achAUpfRcOwTerEo63wTnHB4bXwOG+tYE9MCnmaxl0
vsurzcOw6VJQYZcz5jlyo+w5HN+dvKUI7imYKPhkKUUM7mYlJMBPldvP+sMW
K2NOBsPp+tonGbDdmWbWcvjmZ2+vnKPjhpdf0n6qSpJMwAZFvTQQFmk5jit4
qBPaUxoJK1dtmL8X7u+hmDHw0ZPWpR1w4uytG2PhfWHlLeN0fOVLNt3fV/ii
28GLItS6kmsk7OgQXvs5bAobtzOn8x9IcmNhwZo977ROFMF17bfYAds1xMeU
wQGh+RezaA9e3hYBl6f1ZhXBhkj+AnN4rKKQXQ8TjQ2LKxfj/BYP/qCh478l
6v3gtoGEqQcwGTxs+ZKDc5NsbmIvw/7IQvhaOHF36gkxbOT7+ffBhcyzBxQw
ebPbTA8zd0dM3oY7e3lpT2CB5FbeXBL5j3w0MzB+Ft9zwgtOvPh612yYUZZ9
JhLudJivm0Z/DadZIaPjasZXv8OzlMLoTNpe9ZYl8Ns/VGFyWFzjb1gCK+ab
8kphw+n0bS2LcH/v6U9VwuWa1rVc+NcLu47WwU7KIedjjpiPZZNYScc3ERWO
cHz1/uwLcE5Ib5fKAfs/9WxdH0xajwxthR/Z/hw1Suezs2/7wRfTZb5vYOOx
KCkXThGazbPnY34yqxMeMDHXVhoAl+dUZgXCnJDiZVtgpsZYHAcfjiOrcuBO
d4q1HRalPtbWweKgrDwZHGyMKlXT8bulNqthg3SUdwsmDxLPzOE2D7Pr9+j+
+j3nWuwpQmXj5zdG11N2xAjg3tzRB0Z48LlV6U8LKSLJubrFRPe//J3MHTZw
9xbO8MZ6K8abT9thXa1F4dZwZ0iHyAcea3u/bhFM9h46NbKAIrJFa1K94YbM
uPUNcMK0oEYEU4znJXJ4YLVuaRo93mGhbT6s3lF8vRgezNTc/R5WLlQ0/giL
OU8WtcBtGUk3dLBhfTezE26sXCuZoOMW7rk98H/jlsNzfLC/DwNzzsN19t4b
XWHmX6mt2TBjT3u7L5zz8NRML7i8KrwgCE4cMf7bZYv7b6Z7HwGLh74wBcGr
VvD+jIbJq7OS1WyKkMh1HKkPndc4RcL7LK82JNP1RHM821kUMeJd8OZrmMp3
2b4B/qYshjxI1zvzbf9cOHMitKIeHnSfchuzwfc4rWrW0PnL34zeh6+03t18
nx6/JsXpH5uP/2Xfjy2L+h/6JP9D
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.504985304149102`, 8.184877956223659}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{6.25, 9.381249999999998}, 2.8187500000000005`, {
        0.2213144423477913, 2.9202782112420014`}]}, 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"9\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1AlQE1cYB/A1MnIoNkqCCBg50sphcMOhkaGyHCKBYCPKYaJIiSgCSsd2
KI5KOYKCw5kqCFLAC4MgdVKUoKkFRMCqhJQUlSqTjtZSL4LSGkWx/x3dmZ03
v/ne97537TonZUQnMwiCkOKl2w+PO/Wh5VJErb6QzYQN7043XXaFywVWXFjQ
YXTZD7dpZ/ICYYtXw0lCOGsf2SWD44+UDLjCdwJMTQqYVL24ZA2zGjOEN2Bm
xmP/WXB4rLxqtgdFnO/+O8gKlk+qd4rhMVU1mw1rOqveHoHderymnWCRZ9fG
O3CKfb6DG+wmfTSP5UkRhbk86lO4OGhnUxis/EWuYsEBSxivd8GUXW77pAvi
KcfiS+CGTdTQNZjIa1achAUpfRcOwTerEo63wTnHB4bXwOG+tYE9MCnmaxl0
vsurzcOw6VJQYZcz5jlyo+w5HN+dvKUI7imYKPhkKUUM7mYlJMBPldvP+sMW
K2NOBsPp+tonGbDdmWbWcvjmZ2+vnKPjhpdf0n6qSpJMwAZFvTQQFmk5jit4
qBPaUxoJK1dtmL8X7u+hmDHw0ZPWpR1w4uytG2PhfWHlLeN0fOVLNt3fV/ii
28GLItS6kmsk7OgQXvs5bAobtzOn8x9IcmNhwZo977ROFMF17bfYAds1xMeU
wQGh+RezaA9e3hYBl6f1ZhXBhkj+AnN4rKKQXQ8TjQ2LKxfj/BYP/qCh478l
6v3gtoGEqQcwGTxs+ZKDc5NsbmIvw/7IQvhaOHF36gkxbOT7+ffBhcyzBxQw
ebPbTA8zd0dM3oY7e3lpT2CB5FbeXBL5j3w0MzB+Ft9zwgtOvPh612yYUZZ9
JhLudJivm0Z/DadZIaPjasZXv8OzlMLoTNpe9ZYl8Ns/VGFyWFzjb1gCK+ab
8kphw+n0bS2LcH/v6U9VwuWa1rVc+NcLu47WwU7KIedjjpiPZZNYScc3ERWO
cHz1/uwLcE5Ib5fKAfs/9WxdH0xajwxthR/Z/hw1Suezs2/7wRfTZb5vYOOx
KCkXThGazbPnY34yqxMeMDHXVhoAl+dUZgXCnJDiZVtgpsZYHAcfjiOrcuBO
d4q1HRalPtbWweKgrDwZHGyMKlXT8bulNqthg3SUdwsmDxLPzOE2D7Pr9+j+
+j3nWuwpQmXj5zdG11N2xAjg3tzRB0Z48LlV6U8LKSLJubrFRPe//J3MHTZw
9xbO8MZ6K8abT9thXa1F4dZwZ0iHyAcea3u/bhFM9h46NbKAIrJFa1K94YbM
uPUNcMK0oEYEU4znJXJ4YLVuaRo93mGhbT6s3lF8vRgezNTc/R5WLlQ0/giL
OU8WtcBtGUk3dLBhfTezE26sXCuZoOMW7rk98H/jlsNzfLC/DwNzzsN19t4b
XWHmX6mt2TBjT3u7L5zz8NRML7i8KrwgCE4cMf7bZYv7b6Z7HwGLh74wBcGr
VvD+jIbJq7OS1WyKkMh1HKkPndc4RcL7LK82JNP1RHM821kUMeJd8OZrmMp3
2b4B/qYshjxI1zvzbf9cOHMitKIeHnSfchuzwfc4rWrW0PnL34zeh6+03t18
nx6/JsXpH5uP/2Xfjy2L+h/6JP9D
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"Z\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.504985304149102`, 8.184877956223659}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlAswXGcUx5cQWnLFYlmP5a59XEk3iDFVJslfJJpBUCHJVnamUY8oQ7xf
FUpWJISIUEarpJqmUR3PxDMeVSaZqlFRFY8mmmiNIEpbWa8qt7dn5s43Z+79
7vm+c37/P+kX7hWgzGKxjm8+/67bwcfGVpgjI15itNhDYkweObcuFIDr2vsT
P59Ejn/ha9YuAhRdipE0B5N4yuM1rYYJMGiZ8EzLncS4A99prnDz+6pFwtaR
xPUZ/+Y3uwUoe5CWOrqZv5jVcrZbFmA9929poRuJhTJZKmkjxMBQo0XwGRK1
E6PoixLCzG42ICeExEbBOekP94SIjEjlnowmcWU+a7x1RQjT+PpyRQSJE/O2
/HoHEQ5c/6ba9SyJuN7PMuajRIidylzhbNbzeX9oIrRchLqU8n6wSST32+5J
6BKh7IvB5KxhM4w41hcTwyLkzA2wuQVmaPD4NnPhiQht0U/s2zzMEBZk8Ff6
ryK0JPdPOGiaIelji1qvzfx1fw5H9KkpGq2VlEKei1Ab61Y9vN8U6qyal9fm
RIhUvTB5dZQHNa1TedHKYhw5ev7iRAEPRVXHClTNxfjK19DcX8ZDiYdVmpKn
GLpHqjJv7uWh2u2gbCBDDKmS2PatVyY47jeU3tUlxnliydu23QSK4Cn90jUx
JNIOjk+8CX6RR3uUWlGIXWLZ6/BNkPZK9nmnD4XTI3uiPdqM0bwYJ44JpuD0
e/9BV3djUIKXZj6hFMbX8tVSR40wfTG8ku1PIbIiwUktxAiPWm8/aJdSUF/N
dqvbMISVys6IGW8KLSVNKRFFhghiN0gsT1GwVMjf/nq/IeaSLit2yCik3F/U
6P2eC+M/i1bf9aPwY9PgRGIgF92TCklMAAWlLb64CNwKClbOb5DyYgPmfbqj
5pKdjcH/+1UTG0/06TP/P+bvnJoTpM/UV+yIqnNj6TPnu+ab0bp8g8OcX6gc
upwi4DD3u69v1Vlfo8fcv1I0lFV9WI/pT7bGxncvxnWZ/g3dOjR955Iu09/8
BY3Kh9DFKt3/O+s/P+zZqQt3ej5zLV5xskc6qPlvfhXPx0pu6jDzbWvOTSI/
0GHmn6f4yCRSoAN1mg/Py3UeVB+b4We5ZHp6xI/N8JWtcvZw5m/a+JDmL5Nz
6Ir8PW2E03xO8c887hvajbs0v131p1WmPXfjMc23nVJi5+pdLVyg+ZcEjmlX
rBA4Setj172jBwYSCcTT+pGb7kvQsyPgTevL3n69+Mt9BLJo/aWZup7reYcA
q3Bbn+23jaW+OQTqaf2qd5BFt/oI/EHrO31kaS1vmcAsrf9PXK27927Wv0H7
QwOMwjp6CUzQ/lH21MJFX0pgkvaX0sHJiui6Xcil/WfGxCXf5pkmxml/2uZL
E9s+JsA/omMHvw==
       "]], 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"10\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"d\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {48.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[RightArrow]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {52.75, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"s\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {57.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"Z\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {61.75, 47.959999999999994`}, {0, 0}]},
  AspectRatio->0.45999999999999996`,
  PlotRange->{{0, 110}, {0, 50.599999999999994`}}]], "Print",
 Editable->False,
 CellChangeTimes->{3.604218959530303*^9, 3.604340134664144*^9, 
  3.604472337392383*^9, 3.604916471299193*^9, 3.605000422736186*^9, 
  3.6050059789104652`*^9, 3.605009511398521*^9, 3.605009915815797*^9, 
  3.60501851289482*^9, 3.6050886932001133`*^9, 3.6052498937437887`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"peng", "  ", "=", " ", 
   RowBox[{"PengCreateFeynAmp", "[", "dias", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379832616728*^9, 3.580379844271845*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crules", " ", "=", " ", 
   RowBox[{"ExtractPenguinSubsRules", "[", "peng", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379848063818*^9, 3.580379865482846*^9}, 
   3.580572882067581*^9, {3.580575087959092*^9, 3.580575092864042*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "L"], "  "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox["for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    SubscriptBox["Z", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535030927292*^9, 3.580535033573904*^9}, {
   3.5963571785026913`*^9, 3.596357183760251*^9}, {3.596357446688323*^9, 
   3.5963574533879566`*^9}, {3.5963575894736385`*^9, 3.59635777337808*^9}, 
   3.604203418751843*^9, {3.6042034660397053`*^9, 3.604203498241287*^9}, {
   3.604203553822085*^9, 3.6042035571639223`*^9}, {3.6042036961060553`*^9, 
   3.604203706089492*^9}, {3.6042039295903807`*^9, 3.604203931539166*^9}, {
   3.604205141782743*^9, 3.604205152006895*^9}, {3.604206719241418*^9, 
   3.6042067225180893`*^9}, {3.604306959713855*^9, 3.604306959714036*^9}, {
   3.604340138345601*^9, 3.6043401394155293`*^9}, {3.6049093625600967`*^9, 
   3.6049093729710417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZL", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpL0\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.580576726526092*^9, {3.594011923848674*^9, 3.5940119291380587`*^9}, {
   3.604203326439163*^9, 3.604203329636179*^9}, {3.604203568959709*^9, 
   3.6042035716219797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E0ZL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, 
   3.580534980141317*^9, {3.604203336371674*^9, 3.604203338539329*^9}, {
   3.604203575014114*^9, 3.60420358019765*^9}}],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}, {3.604909040420731*^9, 3.604909045524148*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0ZL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, 
   3.580534980141572*^9, {3.604203347891552*^9, 3.604203349539112*^9}, {
   3.604203586937314*^9, 3.604203595325329*^9}}],

Cell[BoxData[
 RowBox[{"E0ZLEps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0ZLEps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.58132338408082*^9, 3.5813233992626553`*^9}, {
   3.594002567954752*^9, 3.5940025819976387`*^9}, {3.6042033557500143`*^9, 
   3.6042033571819363`*^9}, {3.604203604748857*^9, 3.604203616519031*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604218966013838*^9, 3.604916487452036*^9, 
  3.6050004340482597`*^9, 3.605005993396961*^9, 3.605009511680457*^9, 
  3.605009916096887*^9, 3.6050185132086067`*^9, 3.605088693562612*^9, 
  3.605249894064617*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.11 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.604908999903933*^9, 
  3.604909038772634*^9}, {3.6049093485902033`*^9, 3.604909349219803*^9}, {
  3.6049099066998997`*^9, 3.6049099070518303`*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0ZL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, 
   3.5805349801421137`*^9, {3.580535017707073*^9, 3.5805350240895863`*^9}, {
   3.604203375082905*^9, 3.6042033816105547`*^9}, {3.6042036339240513`*^9, 
   3.604203635828148*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E0ZL", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.604203383738941*^9, 3.604203389602749*^9}, {
   3.604203641324295*^9, 3.6042036430283623`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E0ZL", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0ZL", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"CW", "^", "2"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CKM", "[", "__", "]"}], ",", 
        RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
      "Simplify"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}], ",", "0"}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813226200102797`*^9, 3.581322663897916*^9}, {
  3.594019152115437*^9, 3.5940191988225183`*^9}, {3.594019276813689*^9, 
  3.594019295185831*^9}, {3.6042033945223913`*^9, 3.60420339630767*^9}, {
  3.604203645158258*^9, 3.604203653589682*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"64", " ", "CW", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "4"]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"64", " ", "CW", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604218970406097*^9, 3.604916493523568*^9, 
  3.6050004412102547`*^9, 3.605005999158949*^9, 3.605009513525013*^9, 
  3.6050099179354362`*^9, 3.605018515116283*^9, 3.605088695481818*^9, 
  3.6052498959776382`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE0ZL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EL", "^", "3"}], "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "2"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "2", "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"64", "*", "CW", "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "2"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EL", "^", "3"}], "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "2"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"64", "*", "CW", "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "2"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.605008355591158*^9, 3.605008356475287*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE0ZL", "-", "E0ZL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605008362021175*^9, 3.605008362763488*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.605009513586443*^9, 3.6050099180005207`*^9, 3.605018515186811*^9, 
  3.605088695549205*^9, 3.605249896041727*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "R"], " "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    SubscriptBox["Z", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
   3.596357187425522*^9, 3.596357190509957*^9}, {3.596357779967555*^9, 
   3.5963577834225235`*^9}, 3.604203542360416*^9, {3.6042037846988583`*^9, 
   3.6042037927268476`*^9}, {3.6042039338832006`*^9, 3.604203936147052*^9}, {
   3.604205165142223*^9, 3.604205188415403*^9}, {3.6042066860427847`*^9, 
   3.604206700678912*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpR0\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580576802435333*^9, 3.580576804513523*^9}, {3.5807267755018463`*^9, 
  3.5807267757044287`*^9}, {3.5813226992191668`*^9, 3.5813227026027803`*^9}, {
  3.594012104065592*^9, 3.594012109152323*^9}, {3.604203836842907*^9, 
  3.604203839334437*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E0ZR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.604203842742477*^9, 3.604203849278425*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0ZR", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.604203851142359*^9, 3.604203857606275*^9}}],

Cell[BoxData[
 RowBox[{"E0ZREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0ZREps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}]}], " ", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, 3.581322711598674*^9, {3.581322880236392*^9, 
   3.581322889039035*^9}, {3.5813229231722403`*^9, 3.5813229244351673`*^9}, {
   3.5813234161912947`*^9, 3.581323421988017*^9}, 3.594019303829262*^9, {
   3.604203866560957*^9, 3.604203876079845*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604218976254877*^9, 3.604916533272043*^9, 
  3.605000486239895*^9, 3.605006265051182*^9, 3.6050095137008553`*^9, 
  3.605009918101173*^9, 3.605018515335318*^9, 3.6050886956968727`*^9, 
  3.605249896155147*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0ZR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
  3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
  3.580535062707119*^9}, {3.604203881645711*^9, 3.604203887693286*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0ZR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E0ZR", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.604203889741724*^9, 3.6042038962291183`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E0ZR", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0ZR", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"no", " ", "contribution", " ", "to", " ", "ER"}], " ", 
   "*)"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323429738908*^9, 3.581323449750225*^9}, {
  3.60420389909297*^9, 3.604203905680169*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604218980649193*^9, 3.6049165406601458`*^9, 
  3.6050004908765383`*^9, 3.6050062699106903`*^9, 3.6050095156623507`*^9, 
  3.605009920042666*^9, 3.6050185172815857`*^9, 3.605088697645628*^9, 
  3.605249898105372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE0ZR", "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE0ZR", "-", "E0ZR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.605009515757069*^9, 3.605009920138494*^9, 
  3.605018517375388*^9, 3.605088697736781*^9, 3.6052498982124767`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"2", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "L"], " "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "2"], 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], "-", 
      RowBox[{
       SubscriptBox["q", "\[Mu]"], 
       SubscriptBox["q", "\[Nu]"]}]}], ")"}], 
    SubscriptBox["Z", "\[Nu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.596357194726019*^9, 
  3.596357203258288*^9}, {3.5963577920649505`*^9, 3.5963578451212416`*^9}, {
  3.604203974541313*^9, 3.604203982132142*^9}, {3.6042052147092047`*^9, 
  3.60420521971717*^9}, {3.604206663298888*^9, 3.604206676295855*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZL", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpL2\>\"", "]"}], 
    "[", "crules", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
   3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
   3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
   3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
   3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
   3.580535207953177*^9, 3.580535214704762*^9}, {3.580576809841547*^9, 
   3.580576812469532*^9}, {3.58072680474512*^9, 3.5807268063176203`*^9}, 
   3.581322950372428*^9, {3.581323458258049*^9, 3.581323459545657*^9}, {
   3.594012123592725*^9, 3.59401213032047*^9}, {3.6042039855067177`*^9, 
   3.604203989402649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E2ZL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.604203993266979*^9, 3.604203999882647*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2ZL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.604204002146328*^9, 3.6042040097225246`*^9}}],

Cell[BoxData[
 RowBox[{"E2ZLEps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2ZLEps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " "}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323467679872*^9, 3.581323477095551*^9}, {
   3.604204014050178*^9, 3.6042040186421843`*^9}, {3.604218997093319*^9, 
   3.604219000948481*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.604218990834235*^9, 3.6042190293763742`*^9}, {
   3.604340163687572*^9, 3.604340178886503*^9}, 3.604916555441893*^9, 
   3.6050005007196608`*^9, 3.605000532304332*^9, 3.6050063627325983`*^9, 
   3.60500951589004*^9, 3.6050099202560043`*^9, 3.6050185175093184`*^9, 
   3.605088697870961*^9, 3.6052498983460083`*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2ZL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.604204025769744*^9, 3.604204031673828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E2ZL", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}], ",", 
       RowBox[{"Log", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
  3.5805363520602913`*^9, 3.580536353459461*^9}, {3.6042040348499928`*^9, 
  3.6042040430982533`*^9}, {3.6042190154253893`*^9, 3.604219037008521*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E2ZL", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2ZL", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}]}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323429738908*^9, 3.581323449750225*^9}, {
  3.60420389909297*^9, 3.604203905680169*^9}, {3.604306398579829*^9, 
  3.604306427471775*^9}, {3.60430843106129*^9, 3.604308432926489*^9}, {
  3.604340173443795*^9, 3.604340174234864*^9}, {3.6050005240837812`*^9, 
  3.605000524259709*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["SW", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}]}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "8"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["SW", "2"]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "8"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "58"}], "-", 
                RowBox[{"73", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "73"}], "+", 
                   RowBox[{"422", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"145", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"29", "-", 
                   RowBox[{"145", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"58", "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"234", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"50", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2304", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["SW", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}]}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "8"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["SW", "2"]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["SW", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "8"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["SW", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "58"}], "-", 
                RowBox[{"73", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "73"}], "+", 
                   RowBox[{"422", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                   RowBox[{"145", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"29", "-", 
                   RowBox[{"145", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"58", "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"234", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"50", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2304", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.6043401667157793`*^9, 3.6043401844040127`*^9}, 
   3.6049165683410273`*^9, {3.605000508835635*^9, 3.605000535515704*^9}, 
   3.605006370777857*^9, 3.6050095198079367`*^9, 3.605009924175911*^9, 
   3.6050185214388247`*^9, 3.605088701834157*^9, 3.605249902274024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE2ZL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EL", "^", "3"}], "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"SW", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"16", "-", 
               RowBox[{"64", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{"36", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"36", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "6"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "8"}]}]}], ")"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"12", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"8", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"8", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "8"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"64", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"36", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"36", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "6"}]}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "8"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"12", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"8", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "6"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "8"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"5", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "-", 
               RowBox[{"11", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"5", "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "-", 
               RowBox[{"26", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{"43", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "-", 
               RowBox[{"11", "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
               RowBox[{"43", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
               RowBox[{"38", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "58"}], "-", 
                  RowBox[{"73", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"29", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "73"}], "+", 
                    RowBox[{"422", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"145", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"29", "-", 
                    RowBox[{"145", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"58", "+", 
                  RowBox[{"23", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"9", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"234", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"50", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2304", "*", "CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EL", "^", "3"}], "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"SW", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"16", "-", 
               RowBox[{"64", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{"36", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"36", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "6"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "8"}]}]}], ")"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"12", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"8", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"8", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "8"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"64", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"36", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"36", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "6"}]}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "8"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"12", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"8", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "6"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "8"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"5", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "-", 
               RowBox[{"11", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
               RowBox[{"5", "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
               RowBox[{"26", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{"43", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
               RowBox[{"11", "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
               RowBox[{"43", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
               RowBox[{"38", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SW", "^", "2"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "58"}], "-", 
                  RowBox[{"73", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"29", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "73"}], "+", 
                    RowBox[{"422", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"145", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"29", "-", 
                    RowBox[{"145", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"58", "+", 
                  RowBox[{"23", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"9", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"234", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"50", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2304", "*", "CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE2ZL", "-", "E2ZL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.60500951995392*^9, 
  3.605009924319459*^9, 3.6050185215887938`*^9, 3.605088702000289*^9, 
  3.605249902443647*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"2", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "R"], "  "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox["for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "2"], 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], "-", 
      RowBox[{
       SubscriptBox["q", "\[Mu]"], 
       SubscriptBox["q", "\[Nu]"]}]}], ")"}], 
    SubscriptBox["Z", "\[Nu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.580536715607505*^9, 
  3.580536716237175*^9}, {3.5963572071939473`*^9, 3.5963572153857265`*^9}, {
  3.5963578530025744`*^9, 3.596357856227211*^9}, {3.604204055917091*^9, 
  3.604204059541298*^9}, {3.60420526072233*^9, 3.6042052646365023`*^9}, {
  3.6042066253804893`*^9, 3.604206633665588*^9}, {3.604306962363353*^9, 
  3.604306962363459*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpR2\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580535207953177*^9, 3.580535214704762*^9}, {3.5805367391452913`*^9, 
  3.58053674231879*^9}, {3.580576821053352*^9, 3.580576835062105*^9}, {
  3.594012169512738*^9, 3.5940122059359903`*^9}, {3.604204075059456*^9, 
  3.604204076960787*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E2ZR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.5805367436015873`*^9, 3.58053674578496*^9}, {3.604204080384718*^9, 
  3.604204085064747*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2ZR", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.580536747004024*^9, 3.580536749121888*^9}, {3.604204087144196*^9, 
  3.604204093016657*^9}}],

Cell[BoxData[
 RowBox[{"E2ZREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2ZREps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323568252617*^9, 3.581323572190804*^9}, {
   3.6042040953762703`*^9, 3.604204100020853*^9}, {3.604219052802947*^9, 
   3.60421905908221*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.6042190418494053`*^9, 3.604219060208651*^9}, 
   3.6042192493145733`*^9, 3.604219325376597*^9, 3.604340211709351*^9, 
   3.604916580245535*^9, 3.605000586044429*^9, 3.605006502251408*^9, 
   3.605009520087603*^9, 3.605009924452857*^9, 3.605018521705151*^9, 
   3.605088702116705*^9, 3.605249902557918*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2ZR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536750699977*^9, 3.580536752761458*^9}, {
   3.6042041040556307`*^9, 3.604204110976071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2ZR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E2ZR", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}], ",", 
       RowBox[{"Log", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
   3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
   3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
   3.5805363520602913`*^9, 3.580536353459461*^9}, {3.5805367539150667`*^9, 
   3.580536755761498*^9}, {3.604204113168442*^9, 3.604204119848195*^9}, 
   3.604219212820318*^9, 3.604306486962071*^9}],

Cell[BoxData[
 RowBox[{"E2ZR", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2ZR", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323568252617*^9, 3.581323572190804*^9}, {
   3.6042040953762703`*^9, 3.604204100020853*^9}, {3.604219052802947*^9, 
   3.60421905908221*^9}, {3.604219315804853*^9, 3.604219318994545*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219332150597*^9, 3.604340216619516*^9, 
  3.604916588101242*^9, 3.6050005912349367`*^9, 3.60500650739363*^9, 
  3.605009522492557*^9, 3.6050099268715353`*^9, 3.605018524122181*^9, 
  3.60508870458424*^9, 3.605249904979785*^9}],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE2ZR", "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE2ZR", "-", "E2ZR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605009522628866*^9, 3.605009927010591*^9, 3.605018524263393*^9, 
  3.60508870470958*^9, 3.605249905118599*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. ",
  FontSize->18],
 StyleBox["(M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "L"], " "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox["for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["Z", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
   3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
   3.580536832722477*^9}, {3.596357221184064*^9, 3.596357228484562*^9}, 
   3.596357863026989*^9, {3.596357940748747*^9, 3.596357974387117*^9}, {
   3.604204158762044*^9, 3.604204171063192*^9}, {3.604205283051319*^9, 
   3.6042053015171757`*^9}, {3.60420660661263*^9, 3.604206640432932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZL", " ", "=", "  ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpL1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
  3.580536854870467*^9}, {3.580576841077522*^9, 3.580576844009123*^9}, {
  3.594012215336462*^9, 3.594012221871418*^9}, {3.604204234910214*^9, 
  3.604204237484632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1ZL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.580536849142496*^9, 3.580536862021646*^9}, {3.604204239836173*^9, 
  3.6042042473164577`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1ZL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.5805368638565197`*^9, 3.580536869303341*^9}, {3.6042042496927834`*^9, 
  3.604204261460332*^9}}],

Cell[BoxData[
 RowBox[{"M1ZLEps", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CollectSumOver", "[", "M1ZLEps", "]"}], " ", "/.", " ", 
            RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
           RowBox[{"UnitarityCKM", "[", 
            RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
          RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
         RowBox[{"MT", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
        RowBox[{"MU", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
       RowBox[{"MC", "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", "Expand"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}], "/.", " ", 
   RowBox[{
    RowBox[{"CW", "^", "2"}], "\[Rule]", 
    RowBox[{"1", "-", 
     RowBox[{"SW", "^", "2"}]}]}]}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323645135868*^9, 3.581323652131649*^9}, {
   3.604204272501904*^9, 3.6042042945481777`*^9}, {3.604219366163506*^9, 
   3.6042193710340643`*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.604219359018032*^9, 3.60421938259342*^9}, 
   3.6049166002813053`*^9, 3.60500059692901*^9, 3.6050065653551598`*^9, 
   3.605009522762123*^9, 3.605009927128068*^9, 3.605018524380083*^9, 
   3.6050887048427153`*^9, 3.605249905234253*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1ZL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, {
   3.604204299587146*^9, 3.604204308907098*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CollectSumOver", "[", "M1ZL", "]"}], " ", "/.", " ", 
             RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
            RowBox[{"UnitarityCKM", "[", 
             RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
           RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
          RowBox[{"MT", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
         RowBox[{"MU", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{"MC", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], "  ", "/.", " ", 
       RowBox[{
        RowBox[{"CW", "^", "2"}], "\[Rule]", 
        RowBox[{"1", "-", 
         RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "__", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
   3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
   3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
   3.5805363520602913`*^9, 3.580536353459461*^9}, {3.5805368816898603`*^9, 
   3.580536892016114*^9}, {3.5805371513291883`*^9, 3.580537175075837*^9}, {
   3.5813236751254473`*^9, 3.581323763441279*^9}, {3.594019445402554*^9, 
   3.5940194504360657`*^9}, {3.6042043109567213`*^9, 3.60420432068426*^9}, 
   3.604916913298263*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1ZL", " ", "=", " ", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{"M1ZL", ",", 
    RowBox[{"{", 
     RowBox[{"MD", ",", "MS"}], "}"}], ",", "1"}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.593921377157596*^9, 3.593921385090664*^9}, {
  3.593921616912939*^9, 3.59392173170888*^9}, {3.5940194161935387`*^9, 
  3.594019416360458*^9}, {3.604204324674254*^9, 3.604204340530587*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MS", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["CW", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "4"], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "4"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"768", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MS", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["CW", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "4"], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "4"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"768", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604916621331788*^9, 3.6050006022461643`*^9, 
  3.6050065693140173`*^9, 3.605009524038034*^9, 3.605009928364914*^9, 
  3.60501852560952*^9, 3.605088706102036*^9, 3.6052499064965343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1ZL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "768"}], ")"}], "*", 
       RowBox[{"EL", "^", "3"}], "*", "MS", "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"CW", "^", "2"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", "*", 
                   RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "4"}], "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{"22", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "4"}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"x", "[", "2", "]"}], "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"22", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"10", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"7", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"13", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "768"}], ")"}], "*", 
       RowBox[{"EL", "^", "3"}], "*", "MS", "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"CW", "^", "2"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", "*", 
                   RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "4"}], "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{"22", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "4"}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"x", "[", "3", "]"}], "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"22", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"10", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"7", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"13", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1ZL", "-", "M1ZL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.605009524119314*^9, 3.6050099284325533`*^9, 
  3.605018525687706*^9, 3.605088706182665*^9, 3.605249906574301*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "Z"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "R"], " "}], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox["for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["Z", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
  3.580536832722477*^9}, {3.580537193726679*^9, 3.5805371963725967`*^9}, {
  3.596357231819357*^9, 3.59635725221869*^9}, {3.596357980736246*^9, 
  3.5963579854730577`*^9}, {3.60420436094121*^9, 3.604204364504282*^9}, {
  3.6042053490179243`*^9, 3.60420535468974*^9}, {3.604206564525185*^9, 
  3.60420659022288*^9}, {3.604206644271196*^9, 3.60420664468049*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpR1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
   3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
   3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
   3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
   3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
   3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
   3.580536854870467*^9}, {3.580537260403688*^9, 3.580537263697527*^9}, {
   3.580576852334223*^9, 3.580576854292494*^9}, {3.594012249912442*^9, 
   3.594012255039764*^9}, 3.594019070186388*^9, {3.604204377329191*^9, 
   3.604204379817266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1ZR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.580536849142496*^9, 3.580536862021646*^9}, {3.580537241922901*^9, 
  3.580537267761684*^9}, {3.6042043825046988`*^9, 3.604204388000778*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1ZR", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
   3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
   3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
   3.5805368638565197`*^9, 3.580536869303341*^9}, {3.5805372706611643`*^9, 
   3.580537272722924*^9}, {3.604204389688322*^9, 3.604204395648426*^9}, 
   3.604308377903289*^9, 3.604308460618718*^9}],

Cell[BoxData[
 RowBox[{"M1ZREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "M1ZREps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}]}], "]"}], " "}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323467679872*^9, 3.581323477095551*^9}, {
   3.604204014050178*^9, 3.6042040186421843`*^9}, {3.604218997093319*^9, 
   3.604219000948481*^9}, {3.604308407798395*^9, 3.604308424190012*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.6044723504405737`*^9, 3.604472382827327*^9, 
  3.604916974381731*^9, 3.6050006367075367`*^9, 3.605006672860531*^9, 
  3.605009524233979*^9, 3.605009928549748*^9, 3.60501852583589*^9, 
  3.6050887063314734`*^9, 3.605249906706361*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZR", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1ZR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, {
   3.5805372751015253`*^9, 3.58053727706745*^9}, {3.6042043978084*^9, 
   3.604204404624448*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1ZR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CollectSumOver", "[", "M1ZR", "]"}], " ", "/.", " ", 
             RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
            RowBox[{"UnitarityCKM", "[", 
             RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
           RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
          RowBox[{"MT", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
         RowBox[{"MU", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{"MC", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"CW", "^", "2"}], "\[Rule]", 
        RowBox[{"1", "-", 
         RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813238028159513`*^9, 3.58132380537848*^9}, {
   3.581323850494331*^9, 3.581323857230048*^9}, 3.5940194478602123`*^9, 
   3.59404932394028*^9, {3.596357264075739*^9, 3.596357277194603*^9}, 
   3.604202238172324*^9, {3.604204411250147*^9, 3.604204419338485*^9}, {
   3.60421940172171*^9, 3.6042194023773518`*^9}, {3.6044723734760723`*^9, 
   3.604472395227903*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1ZR", " ", "=", " ", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{"M1ZR", ",", 
    RowBox[{"{", 
     RowBox[{"MD", ",", "MS"}], "}"}], ",", "1"}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580535265375915*^9, 3.580535291818363*^9}, {
   3.5805353363989153`*^9, 3.580535396849957*^9}, {3.5805354560032187`*^9, 
   3.580535459085895*^9}, 3.5805355151197844`*^9, {3.580536896021912*^9, 
   3.580536956445508*^9}, {3.580537047859198*^9, 3.58053707147169*^9}, {
   3.580537284812908*^9, 3.580537287571917*^9}, 3.5813238158835287`*^9, 
   3.596357278085885*^9, {3.604204421168111*^9, 3.604204431759109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["CW", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "4"], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "4"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"768", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["CW", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["SW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["CW", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "4"], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["SW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "4"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["CW", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"x", "[", "1", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"768", " ", "CW", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.6049169810239697`*^9, 3.605000640448895*^9, 
  3.605006676465643*^9, 3.605009524895094*^9, 3.605009929205371*^9, 
  3.605018526455944*^9, 3.605088706933363*^9, 3.605249907313003*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1ZR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "768"}], ")"}], "*", 
       RowBox[{"EL", "^", "3"}], "*", "MD", "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"CW", "^", "2"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", "*", 
                   RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "4"}], "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{"22", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], "^", "4"}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"x", "[", "2", "]"}], "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"22", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"10", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"7", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"13", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "768"}], ")"}], "*", 
       RowBox[{"EL", "^", "3"}], "*", "MD", "*", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{"IndexDelta", "[", 
        RowBox[{"c1", ",", "c2"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
              "3"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"CW", "^", "2"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"SW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", "*", 
                   RowBox[{"CW", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}], "-", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "4"}], "-", 
               RowBox[{"17", "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{"22", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], "^", "4"}], "+", 
               RowBox[{"7", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"SW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"x", "[", "3", "]"}], "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"22", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"CW", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"10", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"7", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"13", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], "^", "4"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CW", "*", 
       RowBox[{"MW", "^", "2"}], "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"SW", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1ZR", "-", "M1ZR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.605009525069439*^9, 
  3.605009929352046*^9, 3.6050185266219387`*^9, 3.605088707083166*^9, 
  3.605249907475634*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ds\[Gamma]",
 FontSize->24]], "Section",
 Editable->False,
 CellChangeTimes->{{3.594045872909164*^9, 3.594045900658093*^9}, {
  3.604204520238263*^9, 3.604204524339837*^9}, {3.604302672558213*^9, 
  3.604302674046484*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "c1"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"d", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "c2"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"s", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutV", " ", "=", " ", 
    RowBox[{"V", "[", "1", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "photon", " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",\

 Editable->False,
 CellChangeTimes->{{3.580379759152334*^9, 3.58037978473042*^9}, {
   3.580381636595866*^9, 3.58038164109746*^9}, 3.580535876821375*^9, {
   3.580536104274729*^9, 3.580536105888652*^9}, {3.5807266348606586`*^9, 
   3.580726635732112*^9}, 3.594019098415276*^9, {3.594045905829293*^9, 
   3.594045905964925*^9}, {3.5963574842523375`*^9, 3.596357527224128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dias", " ", "=", " ", 
   RowBox[{"PengInsertFields", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "InF", "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"OutF", ",", "OutV"}], "}"}]}], ",", 
     RowBox[{"Model", "\[Rule]", "\"\<SMQCD\>\""}]}], "]"}]}], ";"}]], "Input",\

 Editable->False,
 CellChangeTimes->{
  3.580794542502596*^9, {3.580796189988254*^9, 3.580796190278928*^9}, {
   3.5808112995760107`*^9, 3.580811300070076*^9}, {3.5813214053674793`*^9, 
   3.581321406725534*^9}, {3.594011873093862*^9, 3.594011882140106*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"dias", ",", 
    RowBox[{"PaintLevel", "\[Rule]", 
     RowBox[{"{", "Classes", "}"}]}], ",", 
    RowBox[{"Numbering", "\[Rule]", "Simple"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}]}]}], "]"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5808046479797*^9, 3.5808046967302427`*^9}, {
  3.5813214212726917`*^9, 3.581321422057062*^9}, {3.581321660537112*^9, 
  3.581321673579298*^9}, {3.5940188711664753`*^9, 3.5940188729978933`*^9}, {
  3.594018962286354*^9, 3.594018983837102*^9}, {3.605248883409243*^9, 
  3.605248887209055*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}]}, 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"1\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"2\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[CompressedData["
1:eJwl1A9Qk2UcB/AXtBMIFhRSMZBRsDZnsQJhh0CvKMoQruktZFxxa1LNEFxJ
upQbKxGwONnxT1D+zIFj8scNI6SFYBqGzUOkAych4DlgGJbhPEbg1fep5+69
5z73Pr/39zy/33NvsGz/rg9dKYpKwUPm/8d6mnL+g8GjKY24dPgHLk1pO1tb
PDfQFN18YvkwLL3UOvcCzIn59D0aTiv1ec4HvswYW/GC6SbTIAXLPym4auMg
XlvfcQ/fE5i/Tf0JthvyhZ3wuP0IpxXmM04FHIGnHoS3V8HSZ7JSouHc+IbO
ozAnesR9EfvK3Hf6Tg5MK78f6YLzat2XxPAjpuW6Cm4bMjaEk3yhjHu7YKrX
TeoOFydkZW+EkwMSVo++hv3GZV9jw+PuzZWnYLfphNhQeGh1pEACdx/q3f06
nOa8MukLD3iuSoqG5WMq+xAb5xA21G+DbYvCMxp4qtb0JBmeZ47eToUTRaE/
JsIlls8PhsLSpW22SHilac3mp6E0ZU3uYfnBAZt55ruwmv9S/CzqppzYG9EP
a5Io13a4onnJs4M4w2zIggtifdzqYa0y7BAH7j7LvVIM0xEP/rCTOrYY2Tmw
YTnG5wJszZr9bQdcPb9gLIJjPni7kgUXm4pms+DLB27S8yHY/7qIkQy4dvwX
dxPx3MMy4ilRaVgOzKqe+eJj0ofa37u4sMGq0OWSurL3UDOvos7GG6Vqkv/h
9E497B0neXQMtll4mdmwpnBqN3kfopStioWrV/LH9sGCTsHQWljAXfksidwL
3X3u4is4V1Q+2x8usAVtnYSdGRNTE+hDwUneRxY47YCQUQcrRMykbrI+OJNK
hx33VaU6mBP7dzgTzivUv1kEy9ff0EyjDyW/Sv7aQ+IlfZd6YCrw68YoEl/h
0OpgRf+mdFfYnrM18CRsmPSS9Qcjf9kmv2q47ecu36OwXfWs+Qy84amxMA42
Pdm5xghXLImZyyyaElXtzTPDppooRg9s52239pJ7UDXjUgBry9TDF2G1ubFR
DCtK3ukg+Q3sFsUbMH+LxzkVuWfve531hgeULs5kuNvk074QRPrtMHuT+Anu
fgts9WeoB9FXhZ79uAkWSNKbvyH35nHil0rYmZmvT4HtlTVv0fDQuWPCl+GB
53V9i+tQn9FhjwXS1/IdfnWwsze15g7pu0Om48NpkxV1N2GRdDTuu0DM10/3
34ITb3fcCoPth7f7jcNutuNafQDOV246OEfiywdzWbC1r1PmgK0ua883MrE+
kte2CEu/uivbCCsFqfw/Yc016XmrP+JkvXIrLE/p33ICNgTpr16AByIa3hXD
9heXL+bD3gLfETYscniUxZP85P8F/zdC6H8BkGS/kg==
       "]], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"3\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"4\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"5\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"6\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1QlQE1ccBvAdDokCGk2KAUUjRCASNSiCiuKWo0S5MghKQSSAmqJCMlQ5
xEJkGMQqGGs4bJErWEO9QjFUFArKoYLlsIqCRVIQpWg1g2jTcvXbaXdm581v
vvd/5+zssmhJ0F4DgiDEeKn2v8eO/K/lkMSDWu9sFiw/u//GbVuSEEQcil0L
f1G//dJxWDHpfSMIVnvbFYbA2tSztGRYGMbZsQquG43dUgGrOLXHGPAp9kzy
E/jpszx/Y5isSzWeb08S2cNvjxrAagv90UBYVSE7TqPyY/tG5DBL4TlE1Xsx
mv95CPPT4g+w4fGcecEMB6yrlt7LhTdFxrYGwizv3C08OFQry8uC+T/0pHHg
PfWsyhqYkIQV02Ga3YvLA7DDr+JZOhuSKBVYWxlwSYIdGnumCRa9q+cupexB
/zIH3sR7rV4PZ49u1gthelbJayF8z+2D3QJY/VLpth8WWJFbHy8jickBt6Es
WGf6ubQY3jVH3KSCSdm2aSmcbei0vBsWMlM8A2Fpu4+CWAEf3ua2Ed6Uatnp
Agum5BInuK7epyMB7mqbMF4La30KB3+EpQ5GH91gDm1ieBwmK12iBDBLwDji
4oj6mA7DYNis2t7/MKx/9kgdBpc+LY+4BotmKttD4VOyJOchWDVjU+ULMz1b
5tF52F+Rn9EaWOb0Qr8O5ndb9JjCzQ9DmkJgaYhY2ccmiTf2N8elVH9OO7cM
bo7JLDwBy2TVC2PgxXHJRuWwdiywjAMnczSKOljdJjZ7tBT7jjQWP4OFTVGO
8bD8wmfWxErkSSPp1rBI/vKKI0zen3VseAnGvdjvsxsWJpc8aYUPhe/0L6D6
393o2wB7NZbvfUz1r1EZtMH6iagKi1XIs5fM18JvDDNvh8LsPc1b/qbqcy+F
n4O7NPcmzTAfrTRxcw8st2gPZsBdQa3nzVejjfHsM4av//nTdndYyskXUeM5
5OzTi2Ft+JnDZfCDtuKxr2GZYcbJbfDl66sPqGBdvGXngDVJVMxa6XgH5ju8
uSKGxwv04j4q/zls0ehi3Jv/RMZ7WK3lVkrgaftVgyZ8zPeIlUvAqizfUyxY
l9xdo1xEEo3p7gd5MF0ZORkB56cR3Z6w+oBlgROsOM9W7qbyToPn1nBaXJz4
KKydMQpbCr81/+hXBLNN2lbwYT/Tdq96KrduqRLA0Zp29nNY1PpBIoK9Emc0
U9T861dPxVN5wtlpKyfUM+9OHoR325S4roOFg73vg+GRI/5/+VK51/0RW3ju
d8PrI+HGzu7aXit8r5rgCAlMVGvZKfDNJC77K1j77YY9JvD0N59mnIBLs8bq
TlqSxIvRvMt5MFldmzkXvrEjqaMcFgU98ChkkYRH4YKJKqq+vKGaD9Nc7Oc0
w7rK4JH+hbivrvT0Xmo9y3UKJSx4/SF1DJaevnchA7aI1tTOXYP7djHjpMA9
vjzFSphsMZNQuSq60SoAFjrp7hTAiQlcngTWdeRPqWGzW8EFp2G1ZvvJFvh7
JtP9KlxakyP6Bb4efnFdGyxPfDV0G262jft9ENaeC7xaDP/2pMpIT+UsW9No
2PlV/v3Za7E+WRfXHN5lsrWOBfNzd04oLfD99tJvLYdJ8ZkGHsxUm/c7waJY
v8Brn+D8RlKC3GF13h+uznBmPNPDD6Y3JdxpYpLE4Ozii7uo3DXRYC9c0b/B
VUqNZ7aAZg0X2YwJjsNE0Tm/twySeBig6SiD5SV5+5/CCsa7kAaqPiqASzmg
MZc5QNXPl/e9Yvz/X3HG+czgYZD/AnchRkY=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.352053456673122`, 6.7498562220116165`}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{15.724999999999977`, 12.09499999999999}, 
        2.110604178902351, {0.7284129467401259, 3.427376715634337}]}, 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"7\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1QlQE1ccBvAdDokCGk2KAUUjRCASNSiCiuKWo0S5MghKQSSAmqJCMlQ5
xEJkGMQqGGs4bJErWEO9QjFUFArKoYLlsIqCRVIQpWg1g2jTcvXbaXdm581v
vvd/5+zssmhJ0F4DgiDEeKn2v8eO/K/lkMSDWu9sFiw/u//GbVuSEEQcil0L
f1G//dJxWDHpfSMIVnvbFYbA2tSztGRYGMbZsQquG43dUgGrOLXHGPAp9kzy
E/jpszx/Y5isSzWeb08S2cNvjxrAagv90UBYVSE7TqPyY/tG5DBL4TlE1Xsx
mv95CPPT4g+w4fGcecEMB6yrlt7LhTdFxrYGwizv3C08OFQry8uC+T/0pHHg
PfWsyhqYkIQV02Ga3YvLA7DDr+JZOhuSKBVYWxlwSYIdGnumCRa9q+cupexB
/zIH3sR7rV4PZ49u1gthelbJayF8z+2D3QJY/VLpth8WWJFbHy8jickBt6Es
WGf6ubQY3jVH3KSCSdm2aSmcbei0vBsWMlM8A2Fpu4+CWAEf3ua2Ed6Uatnp
Agum5BInuK7epyMB7mqbMF4La30KB3+EpQ5GH91gDm1ieBwmK12iBDBLwDji
4oj6mA7DYNis2t7/MKx/9kgdBpc+LY+4BotmKttD4VOyJOchWDVjU+ULMz1b
5tF52F+Rn9EaWOb0Qr8O5ndb9JjCzQ9DmkJgaYhY2ccmiTf2N8elVH9OO7cM
bo7JLDwBy2TVC2PgxXHJRuWwdiywjAMnczSKOljdJjZ7tBT7jjQWP4OFTVGO
8bD8wmfWxErkSSPp1rBI/vKKI0zen3VseAnGvdjvsxsWJpc8aYUPhe/0L6D6
393o2wB7NZbvfUz1r1EZtMH6iagKi1XIs5fM18JvDDNvh8LsPc1b/qbqcy+F
n4O7NPcmzTAfrTRxcw8st2gPZsBdQa3nzVejjfHsM4av//nTdndYyskXUeM5
5OzTi2Ft+JnDZfCDtuKxr2GZYcbJbfDl66sPqGBdvGXngDVJVMxa6XgH5ju8
uSKGxwv04j4q/zls0ehi3Jv/RMZ7WK3lVkrgaftVgyZ8zPeIlUvAqizfUyxY
l9xdo1xEEo3p7gd5MF0ZORkB56cR3Z6w+oBlgROsOM9W7qbyToPn1nBaXJz4
KKydMQpbCr81/+hXBLNN2lbwYT/Tdq96KrduqRLA0Zp29nNY1PpBIoK9Emc0
U9T861dPxVN5wtlpKyfUM+9OHoR325S4roOFg73vg+GRI/5/+VK51/0RW3ju
d8PrI+HGzu7aXit8r5rgCAlMVGvZKfDNJC77K1j77YY9JvD0N59mnIBLs8bq
TlqSxIvRvMt5MFldmzkXvrEjqaMcFgU98ChkkYRH4YKJKqq+vKGaD9Nc7Oc0
w7rK4JH+hbivrvT0Xmo9y3UKJSx4/SF1DJaevnchA7aI1tTOXYP7djHjpMA9
vjzFSphsMZNQuSq60SoAFjrp7hTAiQlcngTWdeRPqWGzW8EFp2G1ZvvJFvh7
JtP9KlxakyP6Bb4efnFdGyxPfDV0G262jft9ENaeC7xaDP/2pMpIT+UsW9No
2PlV/v3Za7E+WRfXHN5lsrWOBfNzd04oLfD99tJvLYdJ8ZkGHsxUm/c7waJY
v8Brn+D8RlKC3GF13h+uznBmPNPDD6Y3JdxpYpLE4Ozii7uo3DXRYC9c0b/B
VUqNZ7aAZg0X2YwJjsNE0Tm/twySeBig6SiD5SV5+5/CCsa7kAaqPiqASzmg
MZc5QNXPl/e9Yvz/X3HG+czgYZD/AnchRkY=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.352053456673122`, 6.7498562220116165`}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], LineBox[CompressedData["
1:eJwdk39Q03UcxgkSwUO8BOJqKidD9t3389n2JYaIOXqKuPxBQoMOTkptNH5M
TBEiz/QP0oOpEEKQCMMQBK4fONgY3ERghLGpyzgTDOLOkw7t1wBlEW61NXrd
Pfe+57/n7nneGxWH5EpvLy+vOI+Wb0r2MgQO9zKRsB89PapWE1yufpY3JhNA
WVN1y9JGUG/ZMLmtWIDG1diXc5XA+Xm5T8yXAmRWzJq1AwQLU75B9CcB7nbo
x252EZilRS71CgZvn8i4H1JL0NlwIMEdzWAgOptnyycw7mu4N6ZkIH0pMvzJ
KwQTI82/7dAwyBNsss6GEEyl5cZx9xi8trh/V+kii0R9bdHvwUIECDSr5h6x
ODfpLeqWC7HB/sBls7E4FivduaXC419sC4A/wcrz0qCUISFuzSnJmVgCiYaf
MfynEB++YzONFhLwRaIH9wNZZJtru/b2EiQvuEq+Y1i0iUa3PnYQGFQnu+Uy
FpmdaWlPYilCwuyXOlNYpK+pd5/OozjsSE2qymEx8EaWLr2CQnNKSBJKWTTN
y8N6Wihct8ubzVoW3eqvjCVaCqM4l8ebYaHKVL5aYKDYJnhBNxbhybFLEcnv
o3Aenje+fIDAGiAOXTNCsfnG9RqTjiC4y5r/6SSFdTzv2K92AlXy4qzASfEB
v8+uIBRXLzpWyRgR3Ff8jeQtChWzbil8vwh9B582Hs+i6GeeT2z8QoSkmali
hYKiemGvQzMtQu/7146Pp1DE/9Ah520SI5KW30mVUsTKt8f/kiXGyf71l5aC
KCJqMnzCG8UYXh3yY/rfBKk9rRGXR8VIP4s6yQzBieixOoNbjPEOdXv8tKfn
+twWLZXgTV2R+uA8wbts0aHkPRLINgd+eySQwqZ9dNZ5RgIr55D6bKEo01w4
stEkgd/g1/5l2RTR/ErL7acSdLQWekmrKXbrvc/v5nH4t8H5MFNPEa49N+eI
41DYFGrpHqa4W/XHneR0DqW5p4beG6SYF5qGrhVw2DGneqaylaJYusisV3NQ
19t4ZUcp1j1nub6insNSTFggZBQj3zgf29o5WFuGCoo9vU/DL4HVc4iwBseU
eHZRZ2737e3nYLj4WUDwxwTNTQ+Tfr7hydNTYWR2Erz+T2KOYYKDybfrr3gB
gWvrR4x5lkN++YTf2rUEgsoe5oJ/FK5MtHt9v5JguyV0UC2MwicJuj1aH4Kb
Vg9JUXD9/38s/gPHaJJh
       "]], 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"8\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1AlQE1cYB/A1MnIoNkqCCBg50sphcMOhkaGyHCKBYCPKYaJIiSgCSsd2
KI5KOYKCw5kqCFLAC4MgdVKUoKkFRMCqhJQUlSqTjtZSL4LSGkWx/x3dmZ03
v/ne97537TonZUQnMwiCkOKl2w+PO/Wh5VJErb6QzYQN7043XXaFywVWXFjQ
YXTZD7dpZ/ICYYtXw0lCOGsf2SWD44+UDLjCdwJMTQqYVL24ZA2zGjOEN2Bm
xmP/WXB4rLxqtgdFnO/+O8gKlk+qd4rhMVU1mw1rOqveHoHderymnWCRZ9fG
O3CKfb6DG+wmfTSP5UkRhbk86lO4OGhnUxis/EWuYsEBSxivd8GUXW77pAvi
KcfiS+CGTdTQNZjIa1achAUpfRcOwTerEo63wTnHB4bXwOG+tYE9MCnmaxl0
vsurzcOw6VJQYZcz5jlyo+w5HN+dvKUI7imYKPhkKUUM7mYlJMBPldvP+sMW
K2NOBsPp+tonGbDdmWbWcvjmZ2+vnKPjhpdf0n6qSpJMwAZFvTQQFmk5jit4
qBPaUxoJK1dtmL8X7u+hmDHw0ZPWpR1w4uytG2PhfWHlLeN0fOVLNt3fV/ii
28GLItS6kmsk7OgQXvs5bAobtzOn8x9IcmNhwZo977ROFMF17bfYAds1xMeU
wQGh+RezaA9e3hYBl6f1ZhXBhkj+AnN4rKKQXQ8TjQ2LKxfj/BYP/qCh478l
6v3gtoGEqQcwGTxs+ZKDc5NsbmIvw/7IQvhaOHF36gkxbOT7+ffBhcyzBxQw
ebPbTA8zd0dM3oY7e3lpT2CB5FbeXBL5j3w0MzB+Ft9zwgtOvPh612yYUZZ9
JhLudJivm0Z/DadZIaPjasZXv8OzlMLoTNpe9ZYl8Ns/VGFyWFzjb1gCK+ab
8kphw+n0bS2LcH/v6U9VwuWa1rVc+NcLu47WwU7KIedjjpiPZZNYScc3ERWO
cHz1/uwLcE5Ib5fKAfs/9WxdH0xajwxthR/Z/hw1Suezs2/7wRfTZb5vYOOx
KCkXThGazbPnY34yqxMeMDHXVhoAl+dUZgXCnJDiZVtgpsZYHAcfjiOrcuBO
d4q1HRalPtbWweKgrDwZHGyMKlXT8bulNqthg3SUdwsmDxLPzOE2D7Pr9+j+
+j3nWuwpQmXj5zdG11N2xAjg3tzRB0Z48LlV6U8LKSLJubrFRPe//J3MHTZw
9xbO8MZ6K8abT9thXa1F4dZwZ0iHyAcea3u/bhFM9h46NbKAIrJFa1K94YbM
uPUNcMK0oEYEU4znJXJ4YLVuaRo93mGhbT6s3lF8vRgezNTc/R5WLlQ0/giL
OU8WtcBtGUk3dLBhfTezE26sXCuZoOMW7rk98H/jlsNzfLC/DwNzzsN19t4b
XWHmX6mt2TBjT3u7L5zz8NRML7i8KrwgCE4cMf7bZYv7b6Z7HwGLh74wBcGr
VvD+jIbJq7OS1WyKkMh1HKkPndc4RcL7LK82JNP1RHM821kUMeJd8OZrmMp3
2b4B/qYshjxI1zvzbf9cOHMitKIeHnSfchuzwfc4rWrW0PnL34zeh6+03t18
nx6/JsXpH5uP/2Xfjy2L+h/6JP9D
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.504985304149102`, 8.184877956223659}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{6.25, 9.381249999999998}, 2.8187500000000005`, {
        0.2213144423477913, 2.9202782112420014`}]}, 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"9\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"d\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1AlQE1cYB/A1MnIoNkqCCBg50sphcMOhkaGyHCKBYCPKYaJIiSgCSsd2
KI5KOYKCw5kqCFLAC4MgdVKUoKkFRMCqhJQUlSqTjtZSL4LSGkWx/x3dmZ03
v/ne97537TonZUQnMwiCkOKl2w+PO/Wh5VJErb6QzYQN7043XXaFywVWXFjQ
YXTZD7dpZ/ICYYtXw0lCOGsf2SWD44+UDLjCdwJMTQqYVL24ZA2zGjOEN2Bm
xmP/WXB4rLxqtgdFnO/+O8gKlk+qd4rhMVU1mw1rOqveHoHderymnWCRZ9fG
O3CKfb6DG+wmfTSP5UkRhbk86lO4OGhnUxis/EWuYsEBSxivd8GUXW77pAvi
KcfiS+CGTdTQNZjIa1achAUpfRcOwTerEo63wTnHB4bXwOG+tYE9MCnmaxl0
vsurzcOw6VJQYZcz5jlyo+w5HN+dvKUI7imYKPhkKUUM7mYlJMBPldvP+sMW
K2NOBsPp+tonGbDdmWbWcvjmZ2+vnKPjhpdf0n6qSpJMwAZFvTQQFmk5jit4
qBPaUxoJK1dtmL8X7u+hmDHw0ZPWpR1w4uytG2PhfWHlLeN0fOVLNt3fV/ii
28GLItS6kmsk7OgQXvs5bAobtzOn8x9IcmNhwZo977ROFMF17bfYAds1xMeU
wQGh+RezaA9e3hYBl6f1ZhXBhkj+AnN4rKKQXQ8TjQ2LKxfj/BYP/qCh478l
6v3gtoGEqQcwGTxs+ZKDc5NsbmIvw/7IQvhaOHF36gkxbOT7+ffBhcyzBxQw
ebPbTA8zd0dM3oY7e3lpT2CB5FbeXBL5j3w0MzB+Ft9zwgtOvPh612yYUZZ9
JhLudJivm0Z/DadZIaPjasZXv8OzlMLoTNpe9ZYl8Ns/VGFyWFzjb1gCK+ab
8kphw+n0bS2LcH/v6U9VwuWa1rVc+NcLu47WwU7KIedjjpiPZZNYScc3ERWO
cHz1/uwLcE5Ib5fKAfs/9WxdH0xajwxthR/Z/hw1Suezs2/7wRfTZb5vYOOx
KCkXThGazbPnY34yqxMeMDHXVhoAl+dUZgXCnJDiZVtgpsZYHAcfjiOrcuBO
d4q1HRalPtbWweKgrDwZHGyMKlXT8bulNqthg3SUdwsmDxLPzOE2D7Pr9+j+
+j3nWuwpQmXj5zdG11N2xAjg3tzRB0Z48LlV6U8LKSLJubrFRPe//J3MHTZw
9xbO8MZ6K8abT9thXa1F4dZwZ0iHyAcea3u/bhFM9h46NbKAIrJFa1K94YbM
uPUNcMK0oEYEU4znJXJ4YLVuaRo93mGhbT6s3lF8vRgezNTc/R5WLlQ0/giL
OU8WtcBtGUk3dLBhfTezE26sXCuZoOMW7rk98H/jlsNzfLC/DwNzzsN19t4b
XWHmX6mt2TBjT3u7L5zz8NRML7i8KrwgCE4cMf7bZYv7b6Z7HwGLh74wBcGr
VvD+jIbJq7OS1WyKkMh1HKkPndc4RcL7LK82JNP1RHM821kUMeJd8OZrmMp3
2b4B/qYshjxI1zvzbf9cOHMitKIeHnSfchuzwfc4rWrW0PnL34zeh6+03t18
nx6/JsXpH5uP/2Xfjy2L+h/6JP9D
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.504985304149102`, 8.184877956223659}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlAswXGcUx5cQWnLFYlmP5a59XEk3iDFVJslfJJpBUCHJVnamUY8oQ7xf
FUpWJISIUEarpJqmUR3PxDMeVSaZqlFRFY8mmmiNIEpbWa8qt7dn5s43Z+79
7vm+c37/P+kX7hWgzGKxjm8+/67bwcfGVpgjI15itNhDYkweObcuFIDr2vsT
P59Ejn/ha9YuAhRdipE0B5N4yuM1rYYJMGiZ8EzLncS4A99prnDz+6pFwtaR
xPUZ/+Y3uwUoe5CWOrqZv5jVcrZbFmA9929poRuJhTJZKmkjxMBQo0XwGRK1
E6PoixLCzG42ICeExEbBOekP94SIjEjlnowmcWU+a7x1RQjT+PpyRQSJE/O2
/HoHEQ5c/6ba9SyJuN7PMuajRIidylzhbNbzeX9oIrRchLqU8n6wSST32+5J
6BKh7IvB5KxhM4w41hcTwyLkzA2wuQVmaPD4NnPhiQht0U/s2zzMEBZk8Ff6
ryK0JPdPOGiaIelji1qvzfx1fw5H9KkpGq2VlEKei1Ab61Y9vN8U6qyal9fm
RIhUvTB5dZQHNa1TedHKYhw5ev7iRAEPRVXHClTNxfjK19DcX8ZDiYdVmpKn
GLpHqjJv7uWh2u2gbCBDDKmS2PatVyY47jeU3tUlxnliydu23QSK4Cn90jUx
JNIOjk+8CX6RR3uUWlGIXWLZ6/BNkPZK9nmnD4XTI3uiPdqM0bwYJ44JpuD0
e/9BV3djUIKXZj6hFMbX8tVSR40wfTG8ku1PIbIiwUktxAiPWm8/aJdSUF/N
dqvbMISVys6IGW8KLSVNKRFFhghiN0gsT1GwVMjf/nq/IeaSLit2yCik3F/U
6P2eC+M/i1bf9aPwY9PgRGIgF92TCklMAAWlLb64CNwKClbOb5DyYgPmfbqj
5pKdjcH/+1UTG0/06TP/P+bvnJoTpM/UV+yIqnNj6TPnu+ab0bp8g8OcX6gc
upwi4DD3u69v1Vlfo8fcv1I0lFV9WI/pT7bGxncvxnWZ/g3dOjR955Iu09/8
BY3Kh9DFKt3/O+s/P+zZqQt3ej5zLV5xskc6qPlvfhXPx0pu6jDzbWvOTSI/
0GHmn6f4yCRSoAN1mg/Py3UeVB+b4We5ZHp6xI/N8JWtcvZw5m/a+JDmL5Nz
6Ir8PW2E03xO8c887hvajbs0v131p1WmPXfjMc23nVJi5+pdLVyg+ZcEjmlX
rBA4Setj172jBwYSCcTT+pGb7kvQsyPgTevL3n69+Mt9BLJo/aWZup7reYcA
q3Bbn+23jaW+OQTqaf2qd5BFt/oI/EHrO31kaS1vmcAsrf9PXK27927Wv0H7
QwOMwjp6CUzQ/lH21MJFX0pgkvaX0sHJiui6Xcil/WfGxCXf5pkmxml/2uZL
E9s+JsA/omMHvw==
       "]], 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"10\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"d\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {48.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[RightArrow]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {52.75, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"s\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {57.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[Gamma]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {61.75, 47.959999999999994`}, {0, 0}]},
  AspectRatio->0.45999999999999996`,
  PlotRange->{{0, 110}, {0, 50.599999999999994`}}]], "Print",
 Editable->False,
 CellChangeTimes->{3.6042194199338083`*^9, 3.60500066806793*^9, 
  3.605006772363755*^9, 3.60500915181699*^9, 3.605009525322221*^9, 
  3.6050099296044617`*^9, 3.6050185268601217`*^9, 3.6050887073221083`*^9, 
  3.6052499077214518`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"peng", "  ", "=", " ", 
   RowBox[{"PengCreateFeynAmp", "[", "dias", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379832616728*^9, 3.580379844271845*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crules", " ", "=", " ", 
   RowBox[{"ExtractPenguinSubsRules", "[", "peng", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379848063818*^9, 3.580379865482846*^9}, 
   3.580572882067581*^9, {3.580575087959092*^9, 3.580575092864042*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "L"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535030927292*^9, 3.580535033573904*^9}, {
  3.596357286197549*^9, 3.596357299246312*^9}, {3.5963580125119376`*^9, 
  3.5963580171886625`*^9}, {3.5963580687427936`*^9, 3.5963580687427936`*^9}, {
  3.60420470640387*^9, 3.604204723062533*^9}, {3.604205514685095*^9, 
  3.604205519420856*^9}, {3.604206496105801*^9, 3.6042064979232683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhL", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpL0\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.580576726526092*^9, {3.594011923848674*^9, 3.5940119291380587`*^9}, {
   3.604204635341506*^9, 3.604204641130412*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E0PhL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, 
   3.580534980141317*^9, {3.604204646698102*^9, 3.6042046577949667`*^9}}],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0PhL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, 
   3.580534980141572*^9, {3.6042046595713377`*^9, 3.604204664140499*^9}}],

Cell[BoxData[
 RowBox[{"E0PhLEps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0PhLEps", "]"}], " ", "/.", 
              " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.58132338408082*^9, 3.5813233992626553`*^9}, {
   3.594002567954752*^9, 3.5940025819976387`*^9}, {3.604204667548244*^9, 
   3.6042046697079477`*^9}, {3.6042056653224573`*^9, 3.604205692718793*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.604219432520659*^9, 3.604219459641782*^9}, 
   3.6050006788258333`*^9, 3.60500677829878*^9, 3.6050095255712013`*^9, 
   3.605009929852461*^9, 3.605018527106126*^9, 3.605088707568816*^9, 
   3.605249907976822*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0PhL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, 
   3.5805349801421137`*^9, {3.580535017707073*^9, 3.5805350240895863`*^9}, {
   3.604204674497735*^9, 3.604204679338214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E0PhL", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.604204681907061*^9, 3.604204688234468*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E0PhL", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0PhL", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"CW", "^", "2"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CKM", "[", "__", "]"}], ",", 
        RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
      "Simplify"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}], ",", "0"}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813226200102797`*^9, 3.581322663897916*^9}, {
  3.594019152115437*^9, 3.5940191988225183`*^9}, {3.594019276813689*^9, 
  3.594019295185831*^9}, {3.604204690707375*^9, 3.6042046922274523`*^9}, {
  3.604219442418041*^9, 3.604219449504203*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.604219435629881*^9, 3.604219461930337*^9}, 
   3.605000681517642*^9, 3.605006781524358*^9, 3.605009525810268*^9, 
   3.605009930091227*^9, 3.605018527344513*^9, 3.605088707805541*^9, 
   3.605249908213338*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE0PhL", "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, 
   3.6050096687189903`*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE0PhL", "-", "E0PhL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050095258633757`*^9, 3.605009687996099*^9, 3.60500993015679*^9, 
  3.605018527408965*^9, 3.605088707888432*^9, 3.605249908265026*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "R"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" for Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.596357301549624*^9, 3.59635730395308*^9}, {3.596358023167259*^9, 
  3.5963580270828896`*^9}, {3.596358064076083*^9, 3.596358064076083*^9}, {
  3.604204750066373*^9, 3.604204754456448*^9}, {3.604204977955171*^9, 
  3.604205011313493*^9}, {3.604205062871153*^9, 3.60420507079314*^9}, {
  3.604206514357774*^9, 3.6042065271194897`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpR0\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580576802435333*^9, 3.580576804513523*^9}, {3.5807267755018463`*^9, 
  3.5807267757044287`*^9}, {3.5813226992191668`*^9, 3.5813227026027803`*^9}, {
  3.594012104065592*^9, 3.594012109152323*^9}, {3.6042048245361443`*^9, 
  3.6042048276619453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E0PhR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.6042048315508623`*^9, 3.604204835142084*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0PhR", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.604204836606206*^9, 3.604204840854025*^9}}],

Cell[BoxData[
 RowBox[{"E0PhREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0PhREps", "]"}], " ", "/.", 
              " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}]}], " ", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, 3.581322711598674*^9, {3.581322880236392*^9, 
   3.581322889039035*^9}, {3.5813229231722403`*^9, 3.5813229244351673`*^9}, {
   3.5813234161912947`*^9, 3.581323421988017*^9}, 3.594019303829262*^9, {
   3.60420484291905*^9, 3.604204844408416*^9}, {3.604205711643125*^9, 
   3.604205712201064*^9}, {3.604219473441125*^9, 3.604219480311965*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.6042194700238743`*^9, 3.6042194855913897`*^9}, 
   3.605000691331809*^9, 3.6050068884861813`*^9, 3.605009526072397*^9, 
   3.6050099303400097`*^9, 3.605018527576705*^9, 3.605088708086134*^9, 
   3.60524990844762*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E0PhR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
  3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
  3.580535062707119*^9}, {3.604204846781522*^9, 3.60420485118222*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0PhR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E0PhR", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.6042048528866034`*^9, 3.604204858350326*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E0PhR", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E0PhR", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"no", " ", "contribution", " ", "to", " ", "ER"}], " ", 
   "*)"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323429738908*^9, 3.581323449750225*^9}, {
  3.604204861166788*^9, 3.604204862375805*^9}, {3.604205644331566*^9, 
  3.604205650730867*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219490556423*^9, 3.605000694091543*^9, 
  3.60500689362705*^9, 3.605009526192696*^9, 3.605009930438608*^9, 
  3.60501852768125*^9, 3.605088708186854*^9, 3.60524990856851*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE0PhR", "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE0PhR", "-", "E0PhR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050095262597713`*^9, 3.60500993050733*^9, 
  3.605018527744054*^9, 3.60508870825564*^9, 3.605249908632876*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. ",
  FontSize->18],
 StyleBox["(E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"2", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "L"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "2"], 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], "-", 
      RowBox[{
       SubscriptBox["q", "\[Mu]"], 
       SubscriptBox["q", "\[Nu]"]}]}], ")"}], 
    SubscriptBox["A", "\[Nu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.596357306987443*^9, 
  3.5963573123351326`*^9}, {3.596358055363555*^9, 3.596358075762888*^9}, {
  3.60420489079955*^9, 3.604204896219187*^9}, {3.6042049350336237`*^9, 
  3.6042049391537037`*^9}, {3.604205599775238*^9, 3.6042056005761137`*^9}, {
  3.6042065419824257`*^9, 3.6042065479058743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhL", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpL2\>\"", "]"}], 
    "[", "crules", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
   3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
   3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
   3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
   3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
   3.580535207953177*^9, 3.580535214704762*^9}, {3.580576809841547*^9, 
   3.580576812469532*^9}, {3.58072680474512*^9, 3.5807268063176203`*^9}, 
   3.581322950372428*^9, {3.581323458258049*^9, 3.581323459545657*^9}, {
   3.594012123592725*^9, 3.59401213032047*^9}, {3.604205575797326*^9, 
   3.604205586833437*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E2PhL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.604205616426683*^9, 3.60420562093069*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2PhL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.6042056228019114`*^9, 3.6042056271136827`*^9}}],

Cell[BoxData[
 RowBox[{"E2PhLEps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2PhLEps", "]"}], " ", "/.", 
              " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}], " "}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323467679872*^9, 3.581323477095551*^9}, {
   3.604205629195589*^9, 3.604205630654605*^9}, {3.604205744994186*^9, 
   3.60420574559265*^9}, {3.6042195005274487`*^9, 3.6042195082650757`*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219509617917*^9, 3.605000703003894*^9, 
  3.605006940118579*^9, 3.605009526390925*^9, 3.605009930622983*^9, 
  3.605018527858618*^9, 3.605088708386693*^9, 3.605249908745804*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.12 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.6049090963323917`*^9, 
  3.604909107683021*^9}, {3.60490947627486*^9, 3.604909477255805*^9}, {
  3.604910041674192*^9, 3.604910041823968*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2PhL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.6042057476140747`*^9, 3.604205752375307*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E2PhL", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}], ",", 
       RowBox[{"Log", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
  3.5805363520602913`*^9, 3.580536353459461*^9}, {3.604205754742468*^9, 
  3.604205760743455*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E2PhL", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2PhL", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"CW", "^", "2"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CKM", "[", "__", "]"}], ",", 
        RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW", ",", "EL", ",", 
        "SW"}], "}"}], ",", "Simplify"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MD"}], "}"}]}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323508025655*^9, 3.5813235326263514`*^9}, {
  3.594019364756857*^9, 3.594019372701601*^9}, {3.594046583190327*^9, 
  3.594046587751438*^9}, {3.604205762329376*^9, 3.6042057678099546`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "6"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "6"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"57", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"75", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "75"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "4"]}], "+", 
                RowBox[{"57", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1152", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "4"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "8"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "6"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "8"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "6"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"57", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"75", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "75"}], " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "+", 
                RowBox[{"57", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1152", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.6042195151279697`*^9, 3.60500070740961*^9, 
  3.6050069450557547`*^9, 3.605009527775632*^9, 3.605009932016881*^9, 
  3.605018529259042*^9, 3.6050887097997704`*^9, 3.605249910139359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE2PhL", "=", 
   RowBox[{"testE2PhLx", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EL", "^", "3"}], "*", 
         RowBox[{"CKM", "[", 
          RowBox[{"k", ",", "1"}], "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"CKM", "[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], "*", 
         RowBox[{"IndexDelta", "[", 
          RowBox[{"c1", ",", "c2"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"32", "*", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
              RowBox[{"54", "*", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "4"}]}], "-", 
              RowBox[{"30", "*", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "6"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "8"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", 
             "4"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", 
               RowBox[{"Log", "[", 
                RowBox[{"x", "[", "k", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
                "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"32", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                 RowBox[{"54", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "4"}]}], "-", 
                 RowBox[{"30", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "6"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "8"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "4"}]}], "-", 
                 RowBox[{"19", "*", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"19", "-", 
                    RowBox[{"57", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"32", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"75", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"32", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "75"}], "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}], "+", 
                    RowBox[{"57", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1152", "*", 
         RowBox[{"MW", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"SW", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, 
   3.605009771074225*^9, 3.605018287635619*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE2PhL", "-", "E2PhL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.605009527918645*^9, 3.605009797383438*^9, 3.605009932177349*^9, 
  3.605018529413323*^9, 3.605088709925459*^9, 3.605249910285043*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (E",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"2", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "R"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op.  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Gamma]", "\[Mu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "2"], 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], "-", 
      RowBox[{
       SubscriptBox["q", "\[Mu]"], 
       SubscriptBox["q", "\[Nu]"]}]}], ")"}], 
    SubscriptBox["A", "\[Nu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.580536715607505*^9, 
  3.580536716237175*^9}, {3.5963573167815266`*^9, 3.5963573240619955`*^9}, {
  3.596358738636053*^9, 3.5963587478192577`*^9}, {3.60420580429753*^9, 
  3.604205820064975*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<MonOpR2\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580535207953177*^9, 3.580535214704762*^9}, {3.5805367391452913`*^9, 
  3.58053674231879*^9}, {3.580576821053352*^9, 3.580576835062105*^9}, {
  3.594012169512738*^9, 3.5940122059359903`*^9}, {3.604205857971136*^9, 
  3.6042058612911367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhR", "  ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "E2PhR", " ", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.5805367436015873`*^9, 3.58053674578496*^9}, {3.604205868901071*^9, 
  3.604205873771731*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2PhR", " ", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.580536747004024*^9, 3.580536749121888*^9}, {3.604205876987788*^9, 
  3.604205887571019*^9}}],

Cell[BoxData[
 RowBox[{"E2PhREps", " ", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2PhREps", "]"}], " ", "/.", 
              " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323568252617*^9, 3.581323572190804*^9}, {
   3.6042058915645227`*^9, 3.604205901675782*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219522526595*^9, 3.605000740172359*^9, 
  3.605007092292366*^9, 3.60500952806221*^9, 3.605009932295169*^9, 
  3.605018529547195*^9, 3.605088710042852*^9, 3.605249910401689*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhR", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"E2PhR", " ", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536750699977*^9, 3.580536752761458*^9}, {
   3.604205904977371*^9, 3.6042059205133123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2PhR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"E2PhR", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}], ",", 
       RowBox[{"Log", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
  3.5805363520602913`*^9, 3.580536353459461*^9}, {3.5805367539150667`*^9, 
  3.580536755761498*^9}, {3.604205912922513*^9, 3.6042059286669903`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E2PhR", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "E2PhR", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}]}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323588747807*^9, 3.581323589878913*^9}, {
  3.6042059320111303`*^9, 3.604205937408736*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219528531868*^9, 3.605000743412511*^9, 
  3.6050070957569313`*^9, 3.6050095289787703`*^9, 3.605009933216055*^9, 
  3.6050185304690323`*^9, 3.6050887109613323`*^9, 3.6052499113217297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testE2PhR", "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testE2PhR", "-", "E2PhR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605009529132943*^9, 3.6050099333642693`*^9, 
  3.605018530600971*^9, 3.6050887111126738`*^9, 3.605249911472418*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "L"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "L"], "d"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
  3.580536832722477*^9}, {3.5963573281979427`*^9, 3.5963573323238754`*^9}, {
  3.5963587672872515`*^9, 3.5963587740870285`*^9}, {3.6042059881234293`*^9, 
  3.604206000312772*^9}, {3.604219762523492*^9, 3.6042197728877*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", "  ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpL1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
  3.580536854870467*^9}, {3.580576841077522*^9, 3.580576844009123*^9}, {
  3.594012215336462*^9, 3.594012221871418*^9}, {3.604206055503977*^9, 
  3.6042060610861073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1PhL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.580536849142496*^9, 3.580536862021646*^9}, {3.6042060719422073`*^9, 
  3.604206076814087*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1PhL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
  3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
  3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
  3.5805368638565197`*^9, 3.580536869303341*^9}, {3.6042060789507427`*^9, 
  3.604206082910672*^9}}],

Cell[BoxData[
 RowBox[{"M1PhLEps", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CollectSumOver", "[", "M1PhLEps", "]"}], " ", "/.", " ", 
            
            RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
           RowBox[{"UnitarityCKM", "[", 
            RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
          RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
         RowBox[{"MT", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
        RowBox[{"MU", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
       RowBox[{"MC", "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", "Expand"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}], "/.", " ", 
   RowBox[{
    RowBox[{"CW", "^", "2"}], "\[Rule]", 
    RowBox[{"1", "-", 
     RowBox[{"SW", "^", "2"}]}]}]}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.581323645135868*^9, 3.581323652131649*^9}, {
   3.604206085817266*^9, 3.6042060931925163`*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.6042195356515493`*^9, 3.605000751475822*^9, 
  3.6050071598908463`*^9, 3.605009413530204*^9, 3.605009529249982*^9, 
  3.605009933498082*^9, 3.605018530734838*^9, 3.605088711230036*^9, 
  3.605249911587964*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.13 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.60490916555514*^9, 
  3.6049091693288107`*^9}, {3.604909508441383*^9, 3.6049095088153553`*^9}, {
  3.604910082990271*^9, 3.6049100831401*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1PhL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, {
   3.604206096493682*^9, 3.6042061016217613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CollectSumOver", "[", "M1PhL", "]"}], " ", "/.", " ", 
             RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
            RowBox[{"UnitarityCKM", "[", 
             RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
           RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
          RowBox[{"MT", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
         RowBox[{"MU", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{"MC", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], "  ", "/.", " ", 
       RowBox[{
        RowBox[{"CW", "^", "2"}], "\[Rule]", 
        RowBox[{"1", "-", 
         RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, {
  3.580534980142356*^9, 3.580535006559499*^9}, {3.580535066065194*^9, 
  3.580535066240911*^9}, {3.58053524122563*^9, 3.580535245024225*^9}, {
  3.5805363520602913`*^9, 3.580536353459461*^9}, {3.5805368816898603`*^9, 
  3.580536892016114*^9}, {3.5805371513291883`*^9, 3.580537175075837*^9}, {
  3.5813236751254473`*^9, 3.581323763441279*^9}, {3.594019445402554*^9, 
  3.5940194504360657`*^9}, {3.604206103464176*^9, 3.604206108744388*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhL", " ", "=", " ", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{"M1PhL", ",", 
    RowBox[{"{", 
     RowBox[{"MD", ",", "MS"}], "}"}], ",", "1"}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.593921377157596*^9, 3.593921385090664*^9}, {
  3.593921616912939*^9, 3.59392173170888*^9}, {3.5940194161935387`*^9, 
  3.594019416360458*^9}, {3.604206111517335*^9, 3.6042061177658873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["EL", "3"], " ", "MS", " ", 
      RowBox[{"CKM", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      TemplateBox[{RowBox[{"CKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
       "Superscript"], " ", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MS", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604219539990838*^9, 3.605000755041417*^9, 
  3.605007163021953*^9, 3.605009417084071*^9, 3.605009529725354*^9, 
  3.605009933973175*^9, 3.6050185312054367`*^9, 3.6050887117069197`*^9, 
  3.605249912065132*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1PhL", "=", 
   RowBox[{"testM1PhLx", "=", 
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "/", "384"}], ")"}], "*", 
          RowBox[{"EL", "^", "3"}], "*", "MS", "*", 
          RowBox[{"CKM", "[", 
           RowBox[{"k", ",", "1"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"CKM", "[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], "*", 
          RowBox[{"IndexDelta", "[", 
           RowBox[{"c1", ",", "c2"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", 
              "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", "*", 
                RowBox[{"Log", "[", 
                 RowBox[{"x", "[", "k", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
                 "3"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "k", "]"}], "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "6"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"29", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}], "-", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"29", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MW", "^", "2"}], "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"SW", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], 
          "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, 
   3.605009450075604*^9, {3.6050183664351673`*^9, 3.605018391325285*^9}}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1PhL", "-", "M1PhL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
  3.605007153019541*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605007205705763*^9, 3.6050094713991327`*^9, 
  3.6050095297849197`*^9, 3.605009934035994*^9, 3.605018531272098*^9, 
  3.6050887117840023`*^9, 3.60524991214322*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "R"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "R"], "d"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
   3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
   3.580536832722477*^9}, {3.580537193726679*^9, 3.5805371963725967`*^9}, {
   3.5963573351379213`*^9, 3.5963573394441137`*^9}, {3.5963587774318385`*^9, 
   3.596358782699413*^9}, 3.60420613493559*^9, {3.604206199836471*^9, 
   3.6042062005363073`*^9}, {3.604219784281845*^9, 3.604219788975998*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpR1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
   3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
   3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
   3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
   3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
   3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
   3.580536854870467*^9}, {3.580537260403688*^9, 3.580537263697527*^9}, {
   3.580576852334223*^9, 3.580576854292494*^9}, {3.594012249912442*^9, 
   3.594012255039764*^9}, 3.594019070186388*^9, {3.604206211250658*^9, 
   3.6042062150100203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1PhR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
  3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
  3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
  3.580536849142496*^9, 3.580536862021646*^9}, {3.580537241922901*^9, 
  3.580537267761684*^9}, {3.604206219330977*^9, 3.6042062234182673`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{"M1PhREps", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"M1PhR", ",", "eps", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
   3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
   3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
   3.5805368638565197`*^9, 3.580536869303341*^9}, {3.5805372706611643`*^9, 
   3.580537272722924*^9}, {3.604206225266306*^9, 3.604206229218424*^9}, 
   3.6042195524597588`*^9}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.60421955559908*^9, 3.605000801938067*^9, 
  3.605007287316801*^9, 3.6050073285162477`*^9, 3.605009174059251*^9, 
  3.6050093151626043`*^9, 3.605009529885291*^9, 3.605009934118932*^9, 
  3.605018531354579*^9, 3.605088711898222*^9, 3.6052499122409554`*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.13 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.604909175104333*^9, 
  3.604909180256109*^9}, {3.60490951810546*^9, 3.604909518391035*^9}, {
  3.604910090027932*^9, 3.604910090163466*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1PhR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, {
   3.5805372751015253`*^9, 3.58053727706745*^9}, {3.60420623260233*^9, 
   3.604206238514442*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CollectSumOver", "[", "M1PhR", "]"}], " ", "/.", " ", 
             RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
            RowBox[{"UnitarityCKM", "[", 
             RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
           RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
          RowBox[{"MT", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
         RowBox[{"MU", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
        RowBox[{"MC", "\[Rule]", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"CW", "^", "2"}], "\[Rule]", 
        RowBox[{"1", "-", 
         RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813238028159513`*^9, 3.58132380537848*^9}, {
   3.581323850494331*^9, 3.581323857230048*^9}, 3.5940194478602123`*^9, {
   3.604206240492074*^9, 3.604206245692281*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhR", " ", "=", " ", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{"M1PhR", ",", 
    RowBox[{"{", 
     RowBox[{"MD", ",", "MS"}], "}"}], ",", "1"}], "]"}], " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
  3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
  3.59401943528778*^9}, {3.604206254418071*^9, 3.604206260817428*^9}, {
  3.605007316615361*^9, 3.6050073213827953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["EL", "3"], " ", "MD", " ", 
      RowBox[{"CKM", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      TemplateBox[{RowBox[{"CKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
       "Superscript"], " ", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.604219560678959*^9, 3.6043002789493713`*^9, 3.605000805632028*^9, {
   3.605007291026017*^9, 3.605007332624009*^9}, 3.605009177737866*^9, 
   3.605009318924551*^9, 3.605009530232785*^9, 3.605009934462967*^9, 
   3.605018531697105*^9, 3.605088712263373*^9, 3.60524991258716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["EL", "3"], " ", "MD", " ", 
      RowBox[{"CKM", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      TemplateBox[{RowBox[{"CKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
       "Superscript"], " ", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.604219560678959*^9, 3.6043002789493713`*^9, 3.605000805632028*^9, {
   3.605007291026017*^9, 3.605007332624009*^9}, 3.605009177737866*^9, 
   3.605009318924551*^9, 3.605009530232785*^9, 3.605009934462967*^9, 
   3.605018531697105*^9, 3.605088712263373*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["EL", "3"], " ", "MD", " ", 
      RowBox[{"CKM", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      TemplateBox[{RowBox[{"CKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
       "Superscript"], " ", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.604219560678959*^9, 3.6043002789493713`*^9, 3.605000805632028*^9, {
   3.605007291026017*^9, 3.605007332624009*^9}, 3.605009177737866*^9, 
   3.605009318924551*^9, 3.605009530232785*^9, 3.605009934462967*^9, 
   3.605018531697105*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["EL", "3"], " ", "MD", " ", 
      RowBox[{"CKM", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      TemplateBox[{RowBox[{"CKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
       "Superscript"], " ", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "2", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "4"]}], "-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"x", "[", "1", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox[
                   RowBox[{"x", "[", "2", "]"}], "6"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], "4"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["EL", "3"], " ", "MD", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "4"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "[", "1", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox[
                  RowBox[{"x", "[", "3", "]"}], "6"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 Editable->False,
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.604219560678959*^9, 3.6043002789493713`*^9, 3.605000805632028*^9, {
   3.605007291026017*^9, 3.605007332624009*^9}, 3.605009177737866*^9, 
   3.605009318924551*^9, 3.605009530232785*^9, 3.605009934462967*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1PhR", "=", 
   RowBox[{"testM1PhRx", "=", 
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "/", "384"}], ")"}], "*", 
          RowBox[{"EL", "^", "3"}], "*", "MD", "*", 
          RowBox[{"CKM", "[", 
           RowBox[{"k", ",", "1"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"CKM", "[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], "*", 
          RowBox[{"IndexDelta", "[", 
           RowBox[{"c1", ",", "c2"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], "*", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"x", "[", "1", "]"}], "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", 
              "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", "*", 
                RowBox[{"Log", "[", 
                 RowBox[{"x", "[", "k", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", 
                 "3"}], "*", 
                RowBox[{
                 RowBox[{"x", "[", "k", "]"}], "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "6"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"29", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "4"}]}], "-", 
                    RowBox[{"31", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"29", "*", 
                    RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "^", "6"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MW", "^", "2"}], "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"SW", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], ")"}], "^", "4"}], 
          "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"x", "[", "k", "]"}], "^", "2"}]}], ")"}], "^", "4"}]}],
          ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, {
   3.6050072653823347`*^9, 3.6050072792956944`*^9}, 3.605007411377442*^9, 
   3.605009372672543*^9, 3.6050184461929197`*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1PhR", "-", "M1PhR", " "}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
   3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
   3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
   3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
   3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
   3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
   3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
   3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
   3.605007153019541*^9}, {3.605007268232819*^9, 3.605007272327628*^9}, 
   3.6050091066973658`*^9, {3.605009246922674*^9, 3.605009302290122*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{
  3.605006012223526*^9, 3.6050061820172243`*^9, 3.6050063062494593`*^9, 
   3.6050064338427763`*^9, 3.605006515321753*^9, 3.605006610727234*^9, 
   3.60500670887737*^9, 3.60500684111705*^9, 3.6050069149879*^9, 
   3.6050070048974943`*^9, 3.6050070435519133`*^9, 3.6050071094292603`*^9, 
   3.605007205705763*^9, 3.605007421215042*^9, 3.605009107538183*^9, {
   3.605009252248884*^9, 3.605009287830052*^9}, 3.60500939530438*^9, 
   3.605009530306821*^9, 3.6050099345348053`*^9, 3.6050185317566013`*^9, 
   3.605088712334985*^9, 3.6052499126459713`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Induced bsV vertex in FVMSSM",
 FontSize->36]], "Title",
 Editable->False,
 CellChangeTimes->{{3.604207337245812*^9, 3.604207339188211*^9}, {
   3.604300262866705*^9, 3.604300263952983*^9}, 3.604300843234408*^9, {
   3.604302888184116*^9, 3.604302888590968*^9}},
 Background->RGBColor[1, 0.5, 0]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["bs\[Gamma]",
 FontSize->24]], "Section",
 Editable->False,
 CellChangeTimes->{{3.6043028695719757`*^9, 3.604302879289133*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "c1"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"b", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "c2"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"s", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutV", " ", "=", " ", 
    RowBox[{"V", "[", "1", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "photon", " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",\

 Editable->False,
 CellChangeTimes->{{3.580379759152334*^9, 3.58037978473042*^9}, {
   3.580381636595866*^9, 3.58038164109746*^9}, 3.580535876821375*^9, {
   3.580536104274729*^9, 3.580536105888652*^9}, {3.5807266348606586`*^9, 
   3.580726635732112*^9}, 3.594019098415276*^9, {3.5963574687099886`*^9, 
   3.5963574744382257`*^9}, {3.5963575320009966`*^9, 
   3.5963575421155405`*^9}, {3.599203846062109*^9, 3.599203857219846*^9}, {
   3.599806986137868*^9, 3.599806994879994*^9}, {3.599885915343979*^9, 
   3.599885922085128*^9}, {3.5998860770742397`*^9, 3.599886077506462*^9}, {
   3.599886694452609*^9, 3.599886694547475*^9}, {3.60420799955591*^9, 
   3.604207999868259*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dias", " ", "=", " ", 
   RowBox[{"PengInsertFields", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "InF", "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"OutF", ",", "OutV"}], "}"}]}], ",", 
     RowBox[{"Model", "\[Rule]", "\"\<FVMSSM\>\""}], ",", 
     RowBox[{"ExcludeParticles", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"1", "|", "2", "|", "3", "|", "4", "|", "5", "|", "6"}], 
         "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"1", "|", "2", "|", "3", "|", "4", "|", "5"}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"11", "|", "12"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.580794542502596*^9, {3.580796189988254*^9, 3.580796190278928*^9}, {
   3.5808112995760107`*^9, 3.580811300070076*^9}, {3.5813214053674793`*^9, 
   3.581321406725534*^9}, {3.594011873093862*^9, 3.594011882140106*^9}, {
   3.599203752425396*^9, 3.599203754614963*^9}, {3.599205005992449*^9, 
   3.5992050890210257`*^9}, {3.599205122803248*^9, 3.599205132811139*^9}, 
   3.5992051691870823`*^9, {3.599207480894415*^9, 3.5992074953250647`*^9}, {
   3.599207534973248*^9, 3.5992075462678022`*^9}, 3.5992075959598837`*^9, {
   3.599282370992113*^9, 3.599282464709639*^9}, {3.599282638952456*^9, 
   3.599282655111904*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"dias", ",", 
    RowBox[{"PaintLevel", "\[Rule]", 
     RowBox[{"{", "Classes", "}"}]}], ",", 
    RowBox[{"Numbering", "\[Rule]", "Simple"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}]}]}], "]"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5808046479797*^9, 3.5808046967302427`*^9}, {
  3.5813214212726917`*^9, 3.581321422057062*^9}, {3.581321660537112*^9, 
  3.581321673579298*^9}, {3.5940188711664753`*^9, 3.5940188729978933`*^9}, {
  3.594018962286354*^9, 3.594018983837102*^9}, {3.5992047727017403`*^9, 
  3.599204844679084*^9}, {3.59920516195551*^9, 3.5992052180418653`*^9}, {
  3.599207134441143*^9, 3.599207139845147*^9}, {3.5992075065087748`*^9, 
  3.599207519633975*^9}, {3.599282661656163*^9, 3.599282667303705*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], LineBox[CompressedData["
1:eJwd1AtMU1cYB/ALFGRIEGZbGgVbeWksYCsEIpvm+AI2Zu2GIAMqLbRdxImV
7mGmIRejkahMHmWM4JSSAOEpnZlMfKxTxzqUrAUqTDJdBBlFSqvDV4Sx/9lN
eptfzv/7ztf76Or8gx9pPBmGScGHfjNe9LSOMP8fAsKEf6YVRMPysO8s5cGE
SdXqMz6GyZ8BdWJYXDLWUQabZTcmJvmESdaZrvfCOtlepQU+I+i/7IID6zbW
D8J/2yW71ogJI0q8VuOB+gd54zYl3CCXatNgweunSfVwRZfUZoTbk3ar7LC8
18cwB68V9kQFRBPG+rPRMx7zNZqqmrbDgZfSy9PhqtKQzMMwuZDVlwZPZkdE
tMIVsifVK2GONLN4hNbzziss6Offle3HiSGMu7kjRgEHBann18PWvtDpKcw7
z1fqc2Emb3r2CDxsHDt+iubPPt8fCU/mZnKuwnK/D/9x87DPykTVLM2/OnZu
AhY7xwwRsZhHdfItBvnSra3hClhZ8Ozzd+Gc0RlJLXXtrYFyeDFX1WiDWb3f
hQl48536nUvXY7+Rbd9IMN+w4+2122BW4S0sgKO9fYoPw9aNl64dgm8Ic+xt
1EVVvXvgheNH9fdhEel08oMJezRoweUlQb0sY18PvV8WDWcF7B7dtyGZT1gm
09NXAltXuKKGMP+d+Oqvk6ntaboiWFr/K38vrAzROCJ5hC1L++P5F7R+6+1x
T5jdMvxeJe3v09Lii3xb+09zHbDu8u2ZODin76DxN1iyeFp1hK7HJNkmYbM/
T2yDsyOz3F5SwvzVPS/E9WU53IsHRLAoITX/E9iwSzz4Dkw8opyn4CbX9FAG
3LA9vfMkfk+CLSy/CFbuHBzIgT+tHGo5QdejNV7+yPPvPuCco/3nmvsbsZ+o
uO5fE1zx46ueWDjxVuY6i5Q+r3dXmbmELXbk8R7SeuGCTsslTJEmIfYl7W/U
34yB9R/0fx+4Af20ZSMhcJeitFkMN5TFBcTDJ1602lLg7lGn7AD6XflF16+G
lZbuJdexnrppyvsYHFh50ZeL67dsi3r2PMz+sOyFCvM43BVvemGd14yjFi70
U1vssLluzf025O1XlOEuWLQnOa8Gbqk5y18SR98nfnUW8k9THj0Oha1Zu8ff
YP+E4B2ceLj7q28fnoYLykUe78NK9UCcAOYLdhxSwvLQkjDTcsKWlL689yVd
n3o8qYb3h7w+U0H7uw2Fm5YTZnXTk5422q/Zt3MzfNNZSPpg89Vnq7TIOwy/
33tE86xpaTu8SA84kP6/cMl/xfCaFg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 4.570378284825192}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          OverscriptBox["g", "\[Tilde]"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.463834376370603, 12.843019138397771`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox[
           OverscriptBox["d", "\[Tilde]"], "d"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox[
           OverscriptBox["d", "\[Tilde]"], "d"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"1\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1QlQE1ccBvAdDokCGk2KAUUjRCASNSiCiuKWo0S5MghKQSSAmqJCMlQ5
xEJkGMQqGGs4bJErWEO9QjFUFArKoYLlsIqCRVIQpWg1g2jTcvXbaXdm581v
vvd/5+zssmhJ0F4DgiDEeKn2v8eO/K/lkMSDWu9sFiw/u//GbVuSEEQcil0L
f1G//dJxWDHpfSMIVnvbFYbA2tSztGRYGMbZsQquG43dUgGrOLXHGPAp9kzy
E/jpszx/Y5isSzWeb08S2cNvjxrAagv90UBYVSE7TqPyY/tG5DBL4TlE1Xsx
mv95CPPT4g+w4fGcecEMB6yrlt7LhTdFxrYGwizv3C08OFQry8uC+T/0pHHg
PfWsyhqYkIQV02Ga3YvLA7DDr+JZOhuSKBVYWxlwSYIdGnumCRa9q+cupexB
/zIH3sR7rV4PZ49u1gthelbJayF8z+2D3QJY/VLpth8WWJFbHy8jickBt6Es
WGf6ubQY3jVH3KSCSdm2aSmcbei0vBsWMlM8A2Fpu4+CWAEf3ua2Ed6Uatnp
Agum5BInuK7epyMB7mqbMF4La30KB3+EpQ5GH91gDm1ieBwmK12iBDBLwDji
4oj6mA7DYNis2t7/MKx/9kgdBpc+LY+4BotmKttD4VOyJOchWDVjU+ULMz1b
5tF52F+Rn9EaWOb0Qr8O5ndb9JjCzQ9DmkJgaYhY2ccmiTf2N8elVH9OO7cM
bo7JLDwBy2TVC2PgxXHJRuWwdiywjAMnczSKOljdJjZ7tBT7jjQWP4OFTVGO
8bD8wmfWxErkSSPp1rBI/vKKI0zen3VseAnGvdjvsxsWJpc8aYUPhe/0L6D6
393o2wB7NZbvfUz1r1EZtMH6iagKi1XIs5fM18JvDDNvh8LsPc1b/qbqcy+F
n4O7NPcmzTAfrTRxcw8st2gPZsBdQa3nzVejjfHsM4av//nTdndYyskXUeM5
5OzTi2Ft+JnDZfCDtuKxr2GZYcbJbfDl66sPqGBdvGXngDVJVMxa6XgH5ju8
uSKGxwv04j4q/zls0ehi3Jv/RMZ7WK3lVkrgaftVgyZ8zPeIlUvAqizfUyxY
l9xdo1xEEo3p7gd5MF0ZORkB56cR3Z6w+oBlgROsOM9W7qbyToPn1nBaXJz4
KKydMQpbCr81/+hXBLNN2lbwYT/Tdq96KrduqRLA0Zp29nNY1PpBIoK9Emc0
U9T861dPxVN5wtlpKyfUM+9OHoR325S4roOFg73vg+GRI/5/+VK51/0RW3ju
d8PrI+HGzu7aXit8r5rgCAlMVGvZKfDNJC77K1j77YY9JvD0N59mnIBLs8bq
TlqSxIvRvMt5MFldmzkXvrEjqaMcFgU98ChkkYRH4YKJKqq+vKGaD9Nc7Oc0
w7rK4JH+hbivrvT0Xmo9y3UKJSx4/SF1DJaevnchA7aI1tTOXYP7djHjpMA9
vjzFSphsMZNQuSq60SoAFjrp7hTAiQlcngTWdeRPqWGzW8EFp2G1ZvvJFvh7
JtP9KlxakyP6Bb4efnFdGyxPfDV0G262jft9ENaeC7xaDP/2pMpIT+UsW9No
2PlV/v3Za7E+WRfXHN5lsrWOBfNzd04oLfD99tJvLYdJ8ZkGHsxUm/c7waJY
v8Brn+D8RlKC3GF13h+uznBmPNPDD6Y3JdxpYpLE4Ozii7uo3DXRYC9c0b/B
VUqNZ7aAZg0X2YwJjsNE0Tm/twySeBig6SiD5SV5+5/CCsa7kAaqPiqASzmg
MZc5QNXPl/e9Yvz/X3HG+czgYZD/AnchRkY=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.352053456673122`, 6.7498562220116165`}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          OverscriptBox["g", "\[Tilde]"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.3265358105322, 10.528395541041984`}, \
{-1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{15.724999999999977`, 12.09499999999999}, 
        2.110604178902351, {0.7284129467401259, 3.427376715634337}]}, 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox[
           OverscriptBox["d", "\[Tilde]"], "d"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"2\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1AlQE1cYB/A1MnIoNkqCCBg50sphcMOhkaGyHCKBYCPKYaJIiSgCSsd2
KI5KOYKCw5kqCFLAC4MgdVKUoKkFRMCqhJQUlSqTjtZSL4LSGkWx/x3dmZ03
v/ne97537TonZUQnMwiCkOKl2w+PO/Wh5VJErb6QzYQN7043XXaFywVWXFjQ
YXTZD7dpZ/ICYYtXw0lCOGsf2SWD44+UDLjCdwJMTQqYVL24ZA2zGjOEN2Bm
xmP/WXB4rLxqtgdFnO/+O8gKlk+qd4rhMVU1mw1rOqveHoHderymnWCRZ9fG
O3CKfb6DG+wmfTSP5UkRhbk86lO4OGhnUxis/EWuYsEBSxivd8GUXW77pAvi
KcfiS+CGTdTQNZjIa1achAUpfRcOwTerEo63wTnHB4bXwOG+tYE9MCnmaxl0
vsurzcOw6VJQYZcz5jlyo+w5HN+dvKUI7imYKPhkKUUM7mYlJMBPldvP+sMW
K2NOBsPp+tonGbDdmWbWcvjmZ2+vnKPjhpdf0n6qSpJMwAZFvTQQFmk5jit4
qBPaUxoJK1dtmL8X7u+hmDHw0ZPWpR1w4uytG2PhfWHlLeN0fOVLNt3fV/ii
28GLItS6kmsk7OgQXvs5bAobtzOn8x9IcmNhwZo977ROFMF17bfYAds1xMeU
wQGh+RezaA9e3hYBl6f1ZhXBhkj+AnN4rKKQXQ8TjQ2LKxfj/BYP/qCh478l
6v3gtoGEqQcwGTxs+ZKDc5NsbmIvw/7IQvhaOHF36gkxbOT7+ffBhcyzBxQw
ebPbTA8zd0dM3oY7e3lpT2CB5FbeXBL5j3w0MzB+Ft9zwgtOvPh612yYUZZ9
JhLudJivm0Z/DadZIaPjasZXv8OzlMLoTNpe9ZYl8Ns/VGFyWFzjb1gCK+ab
8kphw+n0bS2LcH/v6U9VwuWa1rVc+NcLu47WwU7KIedjjpiPZZNYScc3ERWO
cHz1/uwLcE5Ib5fKAfs/9WxdH0xajwxthR/Z/hw1Suezs2/7wRfTZb5vYOOx
KCkXThGazbPnY34yqxMeMDHXVhoAl+dUZgXCnJDiZVtgpsZYHAcfjiOrcuBO
d4q1HRalPtbWweKgrDwZHGyMKlXT8bulNqthg3SUdwsmDxLPzOE2D7Pr9+j+
+j3nWuwpQmXj5zdG11N2xAjg3tzRB0Z48LlV6U8LKSLJubrFRPe//J3MHTZw
9xbO8MZ6K8abT9thXa1F4dZwZ0iHyAcea3u/bhFM9h46NbKAIrJFa1K94YbM
uPUNcMK0oEYEU4znJXJ4YLVuaRo93mGhbT6s3lF8vRgezNTc/R5WLlQ0/giL
OU8WtcBtGUk3dLBhfTezE26sXCuZoOMW7rk98H/jlsNzfLC/DwNzzsN19t4b
XWHmX6mt2TBjT3u7L5zz8NRML7i8KrwgCE4cMf7bZYv7b6Z7HwGLh74wBcGr
VvD+jIbJq7OS1WyKkMh1HKkPndc4RcL7LK82JNP1RHM821kUMeJd8OZrmMp3
2b4B/qYshjxI1zvzbf9cOHMitKIeHnSfchuzwfc4rWrW0PnL34zeh6+03t18
nx6/JsXpH5uP/2Xfjy2L+h/6JP9D
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"\[Gamma]\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.504985304149102`, 8.184877956223659}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          OverscriptBox["g", "\[Tilde]"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 7.1048}, {0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{6.25, 9.381249999999998}, 2.8187500000000005`, {
        0.2213144423477913, 2.9202782112420014`}]}, 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox[
           OverscriptBox["d", "\[Tilde]"], "d"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"3\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"b\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {48.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[RightArrow]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {52.75, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"s\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {57.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[Gamma]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {61.75, 47.959999999999994`}, {0, 0}]},
  AspectRatio->0.45999999999999996`,
  PlotRange->{{0, 110}, {0, 50.599999999999994`}}]], "Print",
 Editable->False,
 CellChangeTimes->{3.604219569718968*^9, 3.604339994052803*^9, 
  3.6050009771386967`*^9, 3.6050074976309977`*^9, 3.605009530747539*^9, 
  3.605009935000947*^9, 3.605018532228034*^9, 3.605088712802287*^9, 
  3.60524991312536*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"peng", "  ", "=", " ", 
   RowBox[{"PengCreateFeynAmp", "[", "dias", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379832616728*^9, 3.580379844271845*^9}, {
  3.599811881688868*^9, 3.599811900408074*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crules", " ", "=", " ", 
   RowBox[{"ExtractPenguinSubsRules", "[", "peng", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379848063818*^9, 3.580379865482846*^9}, 
   3.580572882067581*^9, {3.580575087959092*^9, 3.580575092864042*^9}, {
   3.599811878985456*^9, 3.59981188403191*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "R"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "R"], "b"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
  3.580536832722477*^9}, {3.580537193726679*^9, 3.5805371963725967`*^9}, {
  3.5963573351379213`*^9, 3.5963573394441137`*^9}, {3.5963587774318385`*^9, 
  3.596358782699413*^9}, {3.599810729650984*^9, 3.5998107298142033`*^9}, {
  3.60420757523528*^9, 3.604207582944428*^9}, {3.6042198281765537`*^9, 
  3.604219837968718*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpR1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
   3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
   3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
   3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
   3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
   3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
   3.580536854870467*^9}, {3.580537260403688*^9, 3.580537263697527*^9}, {
   3.580576852334223*^9, 3.580576854292494*^9}, {3.594012249912442*^9, 
   3.594012255039764*^9}, 3.594019070186388*^9, {3.604207597239976*^9, 
   3.6042076050612183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1PhR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
   3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
   3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
   3.580536849142496*^9, 3.580536862021646*^9}, {3.580537241922901*^9, 
   3.580537267761684*^9}, 3.5998088557116547`*^9, {3.6042076117501793`*^9, 
   3.604207615733944*^9}, 3.6043067816738997`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{"M1PhREps", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"M1PhR", ",", "eps", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
   3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
   3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
   3.5805368638565197`*^9, 3.580536869303341*^9}, {3.5805372706611643`*^9, 
   3.580537272722924*^9}, 3.599808858790657*^9, {3.604207620317281*^9, 
   3.6042076244474297`*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.604219595427082*^9, 3.604219621159664*^9}, 
   3.604340033970805*^9, 3.605000993068077*^9, 3.6050075032943983`*^9, 
   3.605009530888163*^9, 3.6050099351537313`*^9, 3.6050185323734617`*^9, 
   3.605088712951874*^9, 3.605249913278737*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.16 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.6049092278972473`*^9, 
  3.604909231191168*^9}, {3.604909560424308*^9, 3.6049095608699207`*^9}, {
  3.604910111693722*^9, 3.6049101118432093`*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1PhR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, {
   3.5805372751015253`*^9, 3.58053727706745*^9}, 3.599808861416057*^9, {
   3.604207627190468*^9, 3.6042076319743357`*^9}, 3.6043067860491343`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", " ", "=", " ", 
   RowBox[{"ExpandInSmallMasses", "[", 
    RowBox[{"M1PhR", ",", 
     RowBox[{"{", 
      RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}]}], " ", 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
   3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
   3.59401943528778*^9}, 3.599807179394813*^9, {3.604207638221044*^9, 
   3.6042076437900887`*^9}, 3.604306793566843*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"M1PhR", "/.", 
       RowBox[{"MS", "\[Rule]", "0"}]}], "]"}], "//", "PowerExpand"}], " ", "//",
     "Simplify"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580535265375915*^9, 3.580535291818363*^9}, {
   3.5805353363989153`*^9, 3.580535396849957*^9}, {3.5805354560032187`*^9, 
   3.580535459085895*^9}, 3.5805355151197844`*^9, {3.580536896021912*^9, 
   3.580536956445508*^9}, {3.580537047859198*^9, 3.58053707147169*^9}, {
   3.580537284812908*^9, 3.580537287571917*^9}, 3.5813238158835287`*^9, 
   3.5999088615702677`*^9, {3.5999097373841*^9, 3.599909744247005*^9}, {
   3.6042076588408537`*^9, 3.604207665485771*^9}, {3.6042076990603113`*^9, 
   3.604207700947384*^9}, {3.6042196041382504`*^9, 3.604219612377655*^9}, 
   3.6043068191501017`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhR", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ExpandInSmallMasses", "[", 
        RowBox[{"M1PhR", ",", 
         RowBox[{"{", 
          RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}], " ", "/.", 
       RowBox[{"MS", "\[Rule]", "0"}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"MASf", "[", 
        RowBox[{"x_", ",", "4"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"MGl", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"xgd", "[", "x", "]"}], "]"}]}]}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"XXX", "[", "c_", "]"}], "\[RuleDelayed]", "c"}]}], " ", "//", 
    "PowerExpand"}], " ", "//", "Simplify"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
   3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
   3.59401943528778*^9}, 3.599807179394813*^9, {3.599882553732423*^9, 
   3.599882557979135*^9}, {3.5998866778702917`*^9, 3.5998866803232822`*^9}, {
   3.599900648770424*^9, 3.599900793610984*^9}, {3.599909401647747*^9, 
   3.5999094627826138`*^9}, {3.5999095355900717`*^9, 3.599909545372854*^9}, 
   3.599909589343034*^9, {3.599909828734831*^9, 3.599909832756812*^9}, 
   3.5999098794522676`*^9, 3.599909937331746*^9, {3.604207713838759*^9, 
   3.604207720188718*^9}, {3.604308815333156*^9, 3.604308819154344*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"288", " ", 
    SuperscriptBox["MGl", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], "4"]}]], "\[ImaginaryI]", " ", 
  "EL", " ", 
  SuperscriptBox["GS", "2"], " ", "SqrtEGl", " ", 
  TemplateBox[{RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
        InterpretationBox[
         RowBox[{"\"All\"", "\[InvisibleSpace]", "4"}], 
         SequenceForm["All", 4], Editable -> False], ",", "2"}], "]"}],
    "\"*\""},
   "Superscript"], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["All", 4],
     Editable->False], ",", "6"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "3"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "8"}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "c2", ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False]}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "c1"}], "]"}], " ", 
  RowBox[{"xgd", "[", 
   InterpretationBox[
    RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
    SequenceForm["All", 4],
    Editable->False], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MB", " ", 
     TemplateBox[{"SqrtEGl","\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"6", " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"xgd", "[", 
             InterpretationBox[
              RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
              SequenceForm["All", 4],
              Editable->False], "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "3"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "3"}], "]"}]}], "-", 
    RowBox[{"6", " ", "MGl", " ", "SqrtEGl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "]"}], " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "6"}], "]"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604219627886101*^9, 3.6043400394892693`*^9, 
  3.605000999124804*^9, 3.605007507926375*^9, 3.605009532282423*^9, 
  3.605009936611232*^9, 3.605018533798163*^9, 3.605088714438735*^9, 
  3.6052499147815523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhR", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ExpandInSmallMasses", "[", 
         RowBox[{"M1PhR", ",", 
          RowBox[{"{", 
           RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}], " ", "/.", 
        RowBox[{"MS", "\[Rule]", "0"}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"MASf", "[", 
         RowBox[{"x_", ",", "4"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"MGl", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"xgd", "[", "x", "]"}], "]"}]}]}]}], "/.", 
      RowBox[{"SqrtEGl", "\[Rule]", "1"}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"XXX", "[", "c_", "]"}], "\[RuleDelayed]", "c"}]}], " ", "//", 
    "PowerExpand"}], " ", "//", "Simplify"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
   3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
   3.59401943528778*^9}, 3.599807179394813*^9, {3.599882553732423*^9, 
   3.599882557979135*^9}, {3.5998866778702917`*^9, 3.5998866803232822`*^9}, {
   3.599900648770424*^9, 3.599900793610984*^9}, {3.599909401647747*^9, 
   3.5999094627826138`*^9}, {3.5999095355900717`*^9, 3.599909545372854*^9}, 
   3.599909589343034*^9, {3.599909828734831*^9, 3.599909832756812*^9}, 
   3.5999098794522676`*^9, 3.599909937331746*^9, {3.599967705077866*^9, 
   3.599967712021837*^9}, {3.599967747362524*^9, 3.5999677584505167`*^9}, {
   3.604207727774352*^9, 3.604207732372733*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"288", " ", 
    SuperscriptBox["MGl", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], "4"]}]], "\[ImaginaryI]", " ", 
  "EL", " ", 
  SuperscriptBox["GS", "2"], " ", 
  TemplateBox[{RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
        InterpretationBox[
         RowBox[{"\"All\"", "\[InvisibleSpace]", "4"}], 
         SequenceForm["All", 4], Editable -> False], ",", "2"}], "]"}],
    "\"*\""},
   "Superscript"], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["All", 4],
     Editable->False], ",", "6"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "3"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "8"}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "c2", ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False]}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "c1"}], "]"}], " ", 
  RowBox[{"xgd", "[", 
   InterpretationBox[
    RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
    SequenceForm["All", 4],
    Editable->False], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MB", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"6", " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"xgd", "[", 
             InterpretationBox[
              RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
              SequenceForm["All", 4],
              Editable->False], "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "3"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "3"}], "]"}]}], "-", 
    RowBox[{"6", " ", "MGl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "]"}], " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "6"}], "]"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.6042196306439247`*^9, 3.6043400403926992`*^9, 
  3.605001013036037*^9, 3.6050075104365387`*^9, 3.6050095323559427`*^9, 
  3.605009936681859*^9, 3.605018533872388*^9, 3.605088714511496*^9, 
  3.605249914854898*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1PhR", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I", "/", "288"}], ")"}], "*", "EL", "*", 
      RowBox[{"GS", "^", "2"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{"UASf", "[", "4", "]"}], "[", 
        RowBox[{
         RowBox[{"Index", "[", 
          RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "2"}], "]"}], "]"}], 
      "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "6"}], "]"}], "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}], ",", "3"}], "]"}], "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", "8"}], "]"}], "*", 
      RowBox[{"SUNT", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", "c2", ",", 
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}]}], "]"}], "*", 
      RowBox[{"SUNT", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", 
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}], ",", "c1"}], "]"}], "*", 
      RowBox[{"xgd", "[", 
       RowBox[{"Index", "[", 
        RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MB", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", "*", 
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", "*", 
               RowBox[{"Log", "[", 
                RowBox[{"xgd", "[", 
                 RowBox[{"Index", "[", 
                  RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "]"}]}]}], 
             ")"}], "*", 
            RowBox[{
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", "2"}]}], 
           "+", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", 
             "3"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"UASf", "[", "4", "]"}], "[", 
          RowBox[{
           RowBox[{"Index", "[", 
            RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "3"}], "]"}]}], 
        "-", 
        RowBox[{"6", "*", "MGl", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"xgd", "[", 
            RowBox[{"Index", "[", 
             RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "]"}], "*", 
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", "2"}]}], 
          ")"}], "*", 
         RowBox[{
          RowBox[{"UASf", "[", "4", "]"}], "[", 
          RowBox[{
           RowBox[{"Index", "[", 
            RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "6"}], "]"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MGl", "^", "2"}], "*", 
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"xgd", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], ")"}], "^", 
       "4"}]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, {
   3.6050072653823347`*^9, 3.6050072792956944`*^9}, 3.605007411377442*^9, {
   3.6050074471186333`*^9, 3.6050074478592243`*^9}, 3.60500752827116*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1PhR", "-", "M1PhR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
  3.605007153019541*^9}, {3.605007268232819*^9, 3.605007272327628*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605007205705763*^9, 3.605007421215042*^9, 
  3.605007537604582*^9, 3.605009532429249*^9, 3.605009936749365*^9, 
  3.605018533933229*^9, 3.60508871457721*^9, 3.60524991491993*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (M",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"1", ",", "\[Gamma]"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "L"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op. ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], 
      SubscriptBox["P", "L"], "b"}], ")"}], 
    SubscriptBox["q", "\[Nu]"], 
    SubscriptBox["A", "\[Mu]"]}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.580535122915311*^9, 3.5805351836518593`*^9}, {3.5805368130023518`*^9, 
  3.580536832722477*^9}, {3.5963573281979427`*^9, 3.5963573323238754`*^9}, {
  3.5963587672872515`*^9, 3.5963587740870285`*^9}, {3.599810719133348*^9, 
  3.5998107193332872`*^9}, {3.604207449764884*^9, 3.6042074586344833`*^9}, {
  3.6042198044176617`*^9, 3.60421981729395*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", "  ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<DipOpL1\>\"", "]"}], 
    "[", "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580535207953177*^9, 3.580535214704762*^9}, {3.58053684473507*^9, 
  3.580536854870467*^9}, {3.580576841077522*^9, 3.580576844009123*^9}, {
  3.594012215336462*^9, 3.594012221871418*^9}, {3.599809086489159*^9, 
  3.5998090875610456`*^9}, {3.599811905942562*^9, 3.599811912886581*^9}, {
  3.604207481273554*^9, 3.604207489392809*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "M1PhL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, {
   3.580534980141317*^9, 3.580535001776334*^9}, {3.580535053499213*^9, 
   3.580535055578766*^9}, {3.580535218202147*^9, 3.580535222440886*^9}, {
   3.580536849142496*^9, 3.580536862021646*^9}, 3.599808806176556*^9, {
   3.604207495897869*^9, 3.6042075002336493`*^9}, 3.6043066782850447`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{"M1PhLEps", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"M1PhL", ",", "eps", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, {
   3.580534980141572*^9, 3.5805350037547207`*^9}, {3.580535059684579*^9, 
   3.580535059859446*^9}, {3.580535225524287*^9, 3.580535230282235*^9}, {
   3.5805368638565197`*^9, 3.580536869303341*^9}, 3.599808810583724*^9, {
   3.604207509713622*^9, 3.60420751420112*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.6042195861811666`*^9, 3.6043400040245657`*^9, 
  3.605001201554166*^9, 3.605007599327086*^9, 3.6050095325123568`*^9, 
  3.605009936858877*^9, 3.6050185340312862`*^9, 3.6050887146935787`*^9, 
  3.6052499150156937`*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] .\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"M1PhL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, {
   3.5805349801421137`*^9, 3.5805350053614607`*^9}, {3.5805350625315523`*^9, 
   3.580535062707119*^9}, {3.5805352326836977`*^9, 3.58053523860282*^9}, 
   3.580535295987706*^9, {3.580536873378083*^9, 3.58053687892765*^9}, 
   3.599808815817161*^9, {3.604207527065192*^9, 3.604207531856975*^9}, 
   3.604306686802039*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", " ", "=", " ", 
   RowBox[{"ExpandInSmallMasses", "[", 
    RowBox[{"M1PhL", ",", 
     RowBox[{"{", 
      RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}]}], " ", 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.593921377157596*^9, 3.593921385090664*^9}, {
   3.593921616912939*^9, 3.59392173170888*^9}, {3.5940194161935387`*^9, 
   3.594019416360458*^9}, 3.5998071781420116`*^9, {3.599882503181635*^9, 
   3.599882507556314*^9}, {3.604207541105955*^9, 3.604207546464436*^9}, 
   3.604306701457501*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1PhL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"M1PhL", "/.", 
       RowBox[{"MS", "\[Rule]", "0"}]}], "]"}], "//", "PowerExpand"}], " ", "//",
     "Simplify"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580535265375915*^9, 3.580535291818363*^9}, {
   3.5805353363989153`*^9, 3.580535396849957*^9}, {3.5805354560032187`*^9, 
   3.580535459085895*^9}, 3.5805355151197844`*^9, {3.580536896021912*^9, 
   3.580536956445508*^9}, {3.580537047859198*^9, 3.58053707147169*^9}, {
   3.580537284812908*^9, 3.580537287571917*^9}, 3.5813238158835287`*^9, 
   3.5999088615702677`*^9, {3.5999097373841*^9, 3.599909744247005*^9}, {
   3.6042076588408537`*^9, 3.604207665485771*^9}, {3.6042076990603113`*^9, 
   3.604207700947384*^9}, {3.6042196041382504`*^9, 3.604219612377655*^9}, 
   3.6043068191501017`*^9, {3.6043089124401913`*^9, 3.604308916750328*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhL", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ExpandInSmallMasses", "[", 
        RowBox[{"M1PhL", ",", 
         RowBox[{"{", 
          RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}], " ", "/.", 
       RowBox[{"MS", "\[Rule]", "0"}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"MASf", "[", 
        RowBox[{"x_", ",", "4"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"MGl", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"xgd", "[", "x", "]"}], "]"}]}]}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"XXX", "[", "c_", "]"}], "\[RuleDelayed]", "c"}]}], " ", "//", 
    "PowerExpand"}], " ", "//", "Simplify"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
   3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
   3.59401943528778*^9}, 3.599807179394813*^9, {3.599882553732423*^9, 
   3.599882557979135*^9}, {3.5998866778702917`*^9, 3.5998866803232822`*^9}, {
   3.599900648770424*^9, 3.599900793610984*^9}, {3.599909401647747*^9, 
   3.5999094627826138`*^9}, {3.5999095355900717`*^9, 3.599909545372854*^9}, 
   3.599909589343034*^9, {3.599909828734831*^9, 3.599909832756812*^9}, 
   3.5999098794522676`*^9, 3.599909937331746*^9, {3.604207713838759*^9, 
   3.604207720188718*^9}, {3.604308815333156*^9, 3.604308819154344*^9}, {
   3.604308918623588*^9, 3.60430892147985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["MGl", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], ")"}], "4"]}]]}], "\[ImaginaryI]", " ", 
  "EL", " ", 
  SuperscriptBox["GS", "2"], " ", 
  TemplateBox[{"SqrtEGl","\"*\""},
   "Superscript"], " ", 
  TemplateBox[{RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
        InterpretationBox[
         RowBox[{"\"All\"", "\[InvisibleSpace]", "4"}], 
         SequenceForm["All", 4], Editable -> False], ",", "5"}], "]"}],
    "\"*\""},
   "Superscript"], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["All", 4],
     Editable->False], ",", "6"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "3"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "8"}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "c2", ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False]}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "c1"}], "]"}], " ", 
  RowBox[{"xgd", "[", 
   InterpretationBox[
    RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
    SequenceForm["All", 4],
    Editable->False], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "MGl", " ", 
     TemplateBox[{"SqrtEGl","\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "]"}], " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "3"}], "]"}]}], "+", 
    RowBox[{"MB", " ", "SqrtEGl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"xgd", "[", 
             InterpretationBox[
              RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
              SequenceForm["All", 4],
              Editable->False], "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "3"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "6"}], "]"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.60434001383444*^9, 3.605001205142324*^9, 
  3.605007605466634*^9, 3.60500953357166*^9, 3.605009937921962*^9, 
  3.605018535085669*^9, 3.6050887157448397`*^9, 3.605249916078761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1PhL", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ExpandInSmallMasses", "[", 
         RowBox[{"M1PhL", ",", 
          RowBox[{"{", 
           RowBox[{"MB", ",", "MS"}], "}"}], ",", "1"}], "]"}], " ", "/.", 
        RowBox[{"MS", "\[Rule]", "0"}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"MASf", "[", 
         RowBox[{"x_", ",", "4"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"MGl", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"xgd", "[", "x", "]"}], "]"}]}]}]}], "/.", 
      RowBox[{"SqrtEGl", "\[Rule]", "1"}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"XXX", "[", "c_", "]"}], "\[RuleDelayed]", "c"}]}], " ", "//", 
    "PowerExpand"}], " ", "//", "Simplify"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.581323911928295*^9, 3.581323914094276*^9}, {
   3.593921780565879*^9, 3.5939217923232527`*^9}, {3.594019435144724*^9, 
   3.59401943528778*^9}, 3.599807179394813*^9, {3.599882553732423*^9, 
   3.599882557979135*^9}, {3.5998866778702917`*^9, 3.5998866803232822`*^9}, {
   3.599900648770424*^9, 3.599900793610984*^9}, {3.599909401647747*^9, 
   3.5999094627826138`*^9}, {3.5999095355900717`*^9, 3.599909545372854*^9}, 
   3.599909589343034*^9, {3.599909828734831*^9, 3.599909832756812*^9}, 
   3.5999098794522676`*^9, 3.599909937331746*^9, {3.599967705077866*^9, 
   3.599967712021837*^9}, {3.599967747362524*^9, 3.5999677584505167`*^9}, {
   3.604207727774352*^9, 3.604207732372733*^9}, {3.604308923784327*^9, 
   3.6043089273353043`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["MGl", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], ")"}], "4"]}]]}], "\[ImaginaryI]", " ", 
  "EL", " ", 
  SuperscriptBox["GS", "2"], " ", 
  TemplateBox[{RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
        InterpretationBox[
         RowBox[{"\"All\"", "\[InvisibleSpace]", "4"}], 
         SequenceForm["All", 4], Editable -> False], ",", "5"}], "]"}],
    "\"*\""},
   "Superscript"], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["All", 4],
     Editable->False], ",", "6"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "3"}], "]"}], " ", 
  RowBox[{"SumOver", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "8"}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", "c2", ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False]}], "]"}], " ", 
  RowBox[{"SUNT", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"Glu\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Glu", 4],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{"\<\"Col\"\>", "\[InvisibleSpace]", "4"}],
     SequenceForm["Col", 4],
     Editable->False], ",", "c1"}], "]"}], " ", 
  RowBox[{"xgd", "[", 
   InterpretationBox[
    RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
    SequenceForm["All", 4],
    Editable->False], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "MGl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"xgd", "[", 
        InterpretationBox[
         RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
         SequenceForm["All", 4],
         Editable->False], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "]"}], " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "3"}], "]"}]}], "+", 
    RowBox[{"MB", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"xgd", "[", 
         InterpretationBox[
          RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
          SequenceForm["All", 4],
          Editable->False], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"xgd", "[", 
             InterpretationBox[
              RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
              SequenceForm["All", 4],
              Editable->False], "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"xgd", "[", 
          InterpretationBox[
           RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
           SequenceForm["All", 4],
           Editable->False], "]"}], "3"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"UASf", "[", "4", "]"}], "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"All\"\>", "\[InvisibleSpace]", "4"}],
        SequenceForm["All", 4],
        Editable->False], ",", "6"}], "]"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604340017900072*^9, 3.605001206736094*^9, 
  3.605007606957683*^9, 3.605009533637363*^9, 3.605009937990694*^9, 
  3.6050185351535053`*^9, 3.60508871581104*^9, 3.605249916148059*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testM1PhL", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "I"}], "/", "288"}], ")"}], "*", "EL", "*", 
      RowBox[{"GS", "^", "2"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{"UASf", "[", "4", "]"}], "[", 
        RowBox[{
         RowBox[{"Index", "[", 
          RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "5"}], "]"}], "]"}], 
      "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "6"}], "]"}], "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}], ",", "3"}], "]"}], "*", 
      RowBox[{"SumOver", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", "8"}], "]"}], "*", 
      RowBox[{"SUNT", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", "c2", ",", 
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}]}], "]"}], "*", 
      RowBox[{"SUNT", "[", 
       RowBox[{
        RowBox[{"Index", "[", 
         RowBox[{"Gluon", ",", "4"}], "]"}], ",", 
        RowBox[{"Index", "[", 
         RowBox[{"Colour", ",", "4"}], "]"}], ",", "c1"}], "]"}], "*", 
      RowBox[{"xgd", "[", 
       RowBox[{"Index", "[", 
        RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", "MGl", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"xgd", "[", 
            RowBox[{"Index", "[", 
             RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "]"}], "*", 
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", "2"}]}], 
          ")"}], "*", 
         RowBox[{
          RowBox[{"UASf", "[", "4", "]"}], "[", 
          RowBox[{
           RowBox[{"Index", "[", 
            RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "3"}], "]"}]}], 
        "+", 
        RowBox[{"MB", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"xgd", "[", 
             RowBox[{"Index", "[", 
              RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"Log", "[", 
                RowBox[{"xgd", "[", 
                 RowBox[{"Index", "[", 
                  RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "]"}]}]}], 
             ")"}], "*", 
            RowBox[{
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", "2"}]}], 
           "-", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"xgd", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}], "^", 
             "3"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"UASf", "[", "4", "]"}], "[", 
          RowBox[{
           RowBox[{"Index", "[", 
            RowBox[{"AllSfermion", ",", "4"}], "]"}], ",", "6"}], "]"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MGl", "^", "2"}], "*", 
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"xgd", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"AllSfermion", ",", "4"}], "]"}], "]"}]}], ")"}], "^", 
       "4"}]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, {
   3.6050072653823347`*^9, 3.6050072792956944`*^9}, 3.605007411377442*^9, {
   3.6050074471186333`*^9, 3.6050074478592243`*^9}, 3.60500752827116*^9, {
   3.6050075634910173`*^9, 3.605007571295849*^9}, 3.60500762830083*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testM1PhL", "-", "M1PhL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
  3.605007153019541*^9}, {3.605007268232819*^9, 3.605007272327628*^9}, {
  3.60500757362422*^9, 3.605007575847179*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605007205705763*^9, 3.605007421215042*^9, 
  3.605007537604582*^9, 3.605007634332549*^9, 3.605009533698164*^9, 
  3.605009938046021*^9, 3.605018535218643*^9, 3.605088715880743*^9, 
  3.6052499162074223`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Induced bsS vertex in SM", "Section",
 FontSize->36]], "Title",
 Editable->False,
 CellChangeTimes->{{3.6042016872510138`*^9, 3.604201905662323*^9}, {
  3.60420785855862*^9, 3.604207860013712*^9}, {3.604207985762854*^9, 
  3.604207986098899*^9}, {3.604302755084902*^9, 3.604302755778508*^9}},
 Background->RGBColor[1, 0.5, 0]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["bsH", "Section",
 FontSize->24]], "Section",
 Editable->False,
 CellChangeTimes->{{3.594045872909164*^9, 3.594045874601246*^9}, {
  3.6024029745268784`*^9, 3.602402978731472*^9}, {3.604207877478651*^9, 
  3.604207887133444*^9}, {3.604207943236292*^9, 3.6042079625787363`*^9}, {
  3.604302782633524*^9, 3.604302797881316*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "c1"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"b", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutF", " ", "=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "c2"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"s", "-", "quark"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutS", " ", "=", " ", 
    RowBox[{"S", "[", "1", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "-", "boson"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379759152334*^9, 3.58037978473042*^9}, {
   3.580381636595866*^9, 3.58038164109746*^9}, 3.580535876821375*^9, {
   3.580536104274729*^9, 3.580536105888652*^9}, {3.5807266348606586`*^9, 
   3.580726635732112*^9}, 3.594019098415276*^9, {3.5963574687099886`*^9, 
   3.5963574744382257`*^9}, {3.5963575320009966`*^9, 
   3.5963575421155405`*^9}, {3.602401907427884*^9, 3.602401911969308*^9}, {
   3.60240262626405*^9, 3.602402634357464*^9}, {3.604207972164847*^9, 
   3.6042079741563883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dias", " ", "=", " ", 
   RowBox[{"PengInsertFields", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "InF", "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"OutF", ",", "OutS"}], "}"}]}], ",", 
     RowBox[{"Model", "\[Rule]", "\"\<SMQCD\>\""}]}], "]"}]}], ";"}]], "Input",\

 Editable->False,
 CellChangeTimes->{
  3.580794542502596*^9, {3.580796189988254*^9, 3.580796190278928*^9}, {
   3.5808112995760107`*^9, 3.580811300070076*^9}, {3.5813214053674793`*^9, 
   3.581321406725534*^9}, {3.594011873093862*^9, 3.594011882140106*^9}, 
   3.602401968473567*^9, 3.6025818897765636`*^9, 3.602582130594163*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"dias", ",", 
    RowBox[{"PaintLevel", "\[Rule]", 
     RowBox[{"{", "Classes", "}"}]}], ",", 
    RowBox[{"Numbering", "\[Rule]", "Simple"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}]}]}], "]"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5808046479797*^9, 3.5808046967302427`*^9}, {
  3.5813214212726917`*^9, 3.581321422057062*^9}, {3.581321660537112*^9, 
  3.581321673579298*^9}, {3.5940188711664753`*^9, 3.5940188729978933`*^9}, {
  3.594018962286354*^9, 3.594018983837102*^9}, {3.605248917472115*^9, 
  3.6052489203920727`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}]}, 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"1\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"2\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], LineBox[CompressedData["
1:eJwl1A9Qk2UcB/AXtBMIFhRSMZBRsDZnsQJhh0CvKMoQruktZFxxa1LNEFxJ
upQbKxGwONnxT1D+zIFj8scNI6SFYBqGzUOkAych4DlgGJbhPEbg1fep5+69
5z73Pr/39zy/33NvsGz/rg9dKYpKwUPm/8d6mnL+g8GjKY24dPgHLk1pO1tb
PDfQFN18YvkwLL3UOvcCzIn59D0aTiv1ec4HvswYW/GC6SbTIAXLPym4auMg
XlvfcQ/fE5i/Tf0JthvyhZ3wuP0IpxXmM04FHIGnHoS3V8HSZ7JSouHc+IbO
ozAnesR9EfvK3Hf6Tg5MK78f6YLzat2XxPAjpuW6Cm4bMjaEk3yhjHu7YKrX
TeoOFydkZW+EkwMSVo++hv3GZV9jw+PuzZWnYLfphNhQeGh1pEACdx/q3f06
nOa8MukLD3iuSoqG5WMq+xAb5xA21G+DbYvCMxp4qtb0JBmeZ47eToUTRaE/
JsIlls8PhsLSpW22SHilac3mp6E0ZU3uYfnBAZt55ruwmv9S/CzqppzYG9EP
a5Io13a4onnJs4M4w2zIggtifdzqYa0y7BAH7j7LvVIM0xEP/rCTOrYY2Tmw
YTnG5wJszZr9bQdcPb9gLIJjPni7kgUXm4pms+DLB27S8yHY/7qIkQy4dvwX
dxPx3MMy4ilRaVgOzKqe+eJj0ofa37u4sMGq0OWSurL3UDOvos7GG6Vqkv/h
9E497B0neXQMtll4mdmwpnBqN3kfopStioWrV/LH9sGCTsHQWljAXfksidwL
3X3u4is4V1Q+2x8usAVtnYSdGRNTE+hDwUneRxY47YCQUQcrRMykbrI+OJNK
hx33VaU6mBP7dzgTzivUv1kEy9ff0EyjDyW/Sv7aQ+IlfZd6YCrw68YoEl/h
0OpgRf+mdFfYnrM18CRsmPSS9Qcjf9kmv2q47ecu36OwXfWs+Qy84amxMA42
Pdm5xghXLImZyyyaElXtzTPDppooRg9s52239pJ7UDXjUgBry9TDF2G1ubFR
DCtK3ukg+Q3sFsUbMH+LxzkVuWfve531hgeULs5kuNvk074QRPrtMHuT+Anu
fgts9WeoB9FXhZ79uAkWSNKbvyH35nHil0rYmZmvT4HtlTVv0fDQuWPCl+GB
53V9i+tQn9FhjwXS1/IdfnWwsze15g7pu0Om48NpkxV1N2GRdDTuu0DM10/3
34ITb3fcCoPth7f7jcNutuNafQDOV246OEfiywdzWbC1r1PmgK0ua883MrE+
kte2CEu/uivbCCsFqfw/Yc016XmrP+JkvXIrLE/p33ICNgTpr16AByIa3hXD
9heXL+bD3gLfETYscniUxZP85P8F/zdC6H8BkGS/kg==
       "]], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      LineBox[{{6.499999999989086, 10.000000000007276`}, {12.999999999987267`,
        6.000000000007276}}], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}], 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"3\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999989086, 10.000000000007276`}, {
        12.999999999987267`, 6.000000000007276}}]}, 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"4\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000008}}]}, 
      PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"5\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 10.}}], 
      PolygonBox[{{3.85, 10.}, {2.65, 9.6}, {2.65, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {3.25, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {
       13.000000000005457`, 14.000000000003638`}}], 
      PolygonBox[{{17.0939696961967, 14.584852813742385`}, {
       15.849461761308376`, 14.811126983722081`}, {15.962598846298224`, 
       14.019167388793148`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.280796897832168`, 15.429621715174807`}, \
{0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{19.999999999999545`, 5.000000000003638}, {
        13.000000000001364`, 6.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.316152236891497`, 4.817865658240484}, \
{0, 1}], LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
      PolygonBox[{{10.260994990022727`, 12.3144584553986}, {9.448643980243007,
        11.344878217919582`}, {9.029366039711539, 12.026204871283216`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954518, 13.055933717573907`}, \
{1, -1}], LineBox[CompressedData["
1:eJwV1AtMU1cYB/AztrFuUywT5VVcQQrUVGhMQdIh3o2hBYE1OBBYx9DBxCGh
W0pawAFm8nAu8tpMnTwaHQuMai/SkW4qFoNaZcHqgADJHLCOhxaobECXgex/
bnLz5Xe/nHtOvnO+43+kIDnHhRCSiJdGYlvHI2QIn8KLISN/Fn5rh80zWwIr
4PIc8dAQTMTLBeswN93vsQlm9yZU5XgzRNP4oK0Bru078ZCF2ei6pBz6v8/0
WY9hZ+lSSCjsyE9NW4Df79beXghhyHjZsdsz8PjGawY9nBV8eO4RzHgEe+bC
jqWzIhNsfvBNlgC21u8+cwkerBi4Mh2McT3Ct1pge/iYqhNmSi/v6oLLl0P5
p2CHvnWLDXZIuqY+gs0HX2/Y5cMQr8oPbsbA/PvPEy7ArP545U649qoxydOX
IW3cPJkPbA3nkSb4VLC63RVmc2cK/XkM0V9czFgIgp+5OM7DvNGUmofUlR7J
a3BUrELRAYu9W47E+mE9x7yfl8BKwQutBbDkE8uzGJiknWW/gOWuHbaXYLPo
N6cKNrrIi3oFGPf0klsmHBkZ9/QE7FjbqoqBo/iLTVKYH6QWiWGltK91LRD5
36uloXDfZKHCArPC2bfp/BLRD26NMOkqLSmCs4vSBzTUKVr/ftjue1L5Iaws
/udoxDaGqAy2n/bDtTEWYoSzcwfPS2DrVD1P+iZDFL7j1/gwv+d67w3YqeAN
c2DL7rIgHz7qc+Bu2JPtDJEJVz+Ph3VVTau3YPNq2dhxmEgGL9TDusrxQ+Ww
8Q2fK+kwPzrdUQErRhvXvWGu4dcamjd97BE3HIA4oryogjkGpbUOFmunio7C
724PX34PdszO1WfCgV+Lb26GndskQ9TVzeZP//BHPdiq6TzY3uAVaITN9kVD
FZ0/RT5aB5v+i3K/CosyhveoYbnkyfwMnH1rfuUwzWvC1CH0e5rr30mIusxf
2vIQc/3P9Uup44nLZURLz2BsAGKt2OudacSZDGePC40J1/lbsa5IyVenx+i6
/t1niwig/SYMaYeVckGvDF59pTuzAHY2sksJsEZw0jMMlsW1NO+DuZuKmWHU
fWTDi/FSWoflhppE2KruObQT5tg7B+9j37z+it0joPm7hSsHYWV0/p0g2PLl
/N457LsuNi8/nOYzdWYtbBW4TSTT/B37xlSY8PrvldI6Bt1LCIDTND8PdcPj
xb3nnDjnjHTo1RU63w5t6yNY83JeopTuWyjH0E7zbt/xSmD5GW2yGibtZXFG
2LljRRMBs7rmzgmYM3nA1YY+y/2eHSA4R5FVfvvL4PIa903usKxzkvMarLzR
MbsZ1qVOZFSjb03Gjh830HNJ7y/0OZfeX4HM/7QWu5k=
       "]], 
      PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
       9.029366039711539, 7.973795128716783}, {9.448643980243007, 
       8.655121782080418}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {9.332810019954522, 6.944066282426096}, \
{1, 1}], LineBox[CompressedData["
1:eJxFlAtM1VUcx88Vdosx7eEDEIQL3Nc5XLrAIcss/Fkbium40BZ3YMClOAiu
8NUEVHDDGG4h6ZA4RGOKJT42H5csFm0MeSUHugEZKJIxJQofd9QsSO/t0OP0
3/47++z8H+f3+32/3/CcwtTcBQihFHnPr/9cBPz+XgMBPV49u8FCoL795GAB
k5ydhUJeI2ApGJsYFpLtAY5PCwlkWlHPSzRIsn9DTimB08k+8AmXDLlLS/cR
oMGr1/ij5YC2vHt5ydsE0LDrdiGTXDTQGp1MYDwgvHRISF5f7SkxEVgdGbdt
JQ0G9EFJ3a05DN87f43jXLLtsw13BzB0d2W8+NAr2f2V1fcUhurx3TNZLASQ
rrxjpArDBV1GY6eQvL/uw+79GOISU/IJXQHo5uTyreUYOv1NtsNcsvm9XTuO
YljWyK2zXsl/PDZ5rAVD5kZ7t4OFynqS7KE3MPStYu1XhGTbVPakH4Hj8cmX
KQ0DNKU5ve1ZAk/OvVPSwCWjBFNGOoEOw7BtAdIB6j1SuHQXgQuLa7UrqeT2
Qcv2MgIPZlpfz2eSm2m3dg+BzSffX9fA5/dDhx15BKant04PCMm2qvH7iQTO
+q55Q4PCZX/8Kp0rCOxZr2mjVLK9/USXG4PtmYVGxiSj63edXRjIjWstdVxy
c83ab49h2Hiou7hPSI4Zw1UHMbgqk/Z6vJIrtft+KsPgRK7WWBohn+/f8VQF
hjspwaZcJtmW8/O6jzDw/psX67jk52sOTLdh8DkYnSSEZHfLmaFJDBF/zl71
eiUXjUYOLibQmJmxidJIOb8eTVoCgZEpVxNjkt32czoHgaYv00Y5lxzzYO3E
bgLkO91vQkjWvXCkT/Yn4XevvP7fv2b5wZ9SvXp/NK5Z1qtX37cEWTdzrlf/
z206cVEIvTrfhFaLETKo82uKBy9RalD1FcSHbcpjBlV/4PlbI/XcoPpj08Qk
DgiD6h8tvlSuQUbV3893rqqIp0bV/1G94dU8ZlTzcQ7NyHqNan6VrZ5XhDCq
+doftR/3eI1q/kHLapbEUpPSR3P6zi/eZCaln0VPJJ6q5Salr9R7+bNfC5PS
38tjUeceeU1Knw8P9HbEUrPSrzPPHsqYWek79LZorOdmpf/h60Mh3wiz8kdR
HN3ig7DyT8TeO2nPUaz89UtmWl8Bw8p/Z7annv+YY+XPtqc7tS6BlX91YYM/
amTO/OfvQHMFo5Qo/zP3ZM9bjKh8qMq5D7WcqPzwrQtY2CuIypeJ7JzsOS9R
+WNN92RF0yiVT/1Xy0IcLErl1z1x+NBRHqXyzbrobO0VIfnf/PNq5lcL/AXl
gfH0
       "]], PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.14920000400009, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
       PointBox[{13., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"6\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20., 4.999999999996362}, {11., 10.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.47346418946778, 6.968395541042001}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{15.724999999999977`, 12.09499999999999}, 
        2.110604178902351, {0.7284129467401259, 3.427376715634337}]}, 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"7\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-3.694822225952521*^-13, 10.}, {11.000000000008335`, 10.}}], 
      PolygonBox[{{6.1, 10.}, {4.9, 9.6}, {4.9, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {5.5, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000003638`, 15.000000000003638`}, {17.30000000000655,
        13.500000000003638`}}], 
      PolygonBox[{{19.174494365672917`, 14.541385758707179`}, {
       17.93124846185562, 14.308277151741436`}, {18.319762806798526`, 
       13.608951330844206`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {18.502053456673117`, 15.000143777988384`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20., 4.999999999996362}, {11., 10.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.47346418946778, 6.968395541042001}, \
{1, 1}], LineBox[{{11., 10.}, {13.69999999999709, 11.5}}], 
      PolygonBox[{{12.874494365672902`, 11.041385758707175`}, {
       12.019762806798512`, 10.1089513308442}, {11.631248461855604`, 
       10.808277151741429`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {12.202053456673095`, 11.500143777988377`}, \
{1, -1}], 
      CircleBox[{15.274999999999974`, 12.905}, 
       2.110604178902351, {-2.4131797068496663`, 0.28578406204454465`}], 
      PolygonBox[{{16.8244943656729, 11.351385758707162`}, {
       15.969762806798508`, 10.41895133084419}, {15.581248461855603`, 
       11.118277151741419`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.447946543326857`, 10.3098562220116}, \
{-1, 1}], LineBox[CompressedData["
1:eJwdk39Q03UcxgkSwUO8BOJqKidD9t3389n2JYaIOXqKuPxBQoMOTkptNH5M
TBEiz/QP0oOpEEKQCMMQBK4fONgY3ERghLGpyzgTDOLOkw7t1wBlEW61NXrd
Pfe+57/n7nneGxWH5EpvLy+vOI+Wb0r2MgQO9zKRsB89PapWE1yufpY3JhNA
WVN1y9JGUG/ZMLmtWIDG1diXc5XA+Xm5T8yXAmRWzJq1AwQLU75B9CcB7nbo
x252EZilRS71CgZvn8i4H1JL0NlwIMEdzWAgOptnyycw7mu4N6ZkIH0pMvzJ
KwQTI82/7dAwyBNsss6GEEyl5cZx9xi8trh/V+kii0R9bdHvwUIECDSr5h6x
ODfpLeqWC7HB/sBls7E4FivduaXC419sC4A/wcrz0qCUISFuzSnJmVgCiYaf
MfynEB++YzONFhLwRaIH9wNZZJtru/b2EiQvuEq+Y1i0iUa3PnYQGFQnu+Uy
FpmdaWlPYilCwuyXOlNYpK+pd5/OozjsSE2qymEx8EaWLr2CQnNKSBJKWTTN
y8N6Wihct8ubzVoW3eqvjCVaCqM4l8ebYaHKVL5aYKDYJnhBNxbhybFLEcnv
o3Aenje+fIDAGiAOXTNCsfnG9RqTjiC4y5r/6SSFdTzv2K92AlXy4qzASfEB
v8+uIBRXLzpWyRgR3Ff8jeQtChWzbil8vwh9B582Hs+i6GeeT2z8QoSkmali
hYKiemGvQzMtQu/7146Pp1DE/9Ah520SI5KW30mVUsTKt8f/kiXGyf71l5aC
KCJqMnzCG8UYXh3yY/rfBKk9rRGXR8VIP4s6yQzBieixOoNbjPEOdXv8tKfn
+twWLZXgTV2R+uA8wbts0aHkPRLINgd+eySQwqZ9dNZ5RgIr55D6bKEo01w4
stEkgd/g1/5l2RTR/ErL7acSdLQWekmrKXbrvc/v5nH4t8H5MFNPEa49N+eI
41DYFGrpHqa4W/XHneR0DqW5p4beG6SYF5qGrhVw2DGneqaylaJYusisV3NQ
19t4ZUcp1j1nub6insNSTFggZBQj3zgf29o5WFuGCoo9vU/DL4HVc4iwBseU
eHZRZ2737e3nYLj4WUDwxwTNTQ+Tfr7hydNTYWR2Erz+T2KOYYKDybfrr3gB
gWvrR4x5lkN++YTf2rUEgsoe5oJ/FK5MtHt9v5JguyV0UC2MwicJuj1aH4Kb
Vg9JUXD9/38s/gPHaJJh
       "]], 
      PolygonBox[{{15.224494365672895`, 14.231385758707185`}, {
       13.981248461855595`, 13.998277151741442`}, {14.3697628067985, 
       13.298951330844213`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {14.552053456673093`, 14.69014377798839}, \
{1, -1}], 
      {PointSize[0.04], PointBox[{11., 10.}], 
       PointBox[{17.29999999999999, 13.5}], 
       PointBox[{13.69999999999996, 11.49999999999999}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"8\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20., 5.}, {12.5, 10.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.366310255092795`, 7.976865382639198}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{6.25, 9.381249999999998}, 2.8187500000000005`, {
        0.2213144423477913, 2.9202782112420014`}]}, 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"G\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"9\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{2.9252156252823625`*^-12, 10.}, {3.5000000000050413`, 10.}}], 
      PolygonBox[{{2.35, 10.}, {1.15, 9.6}, {1.15, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"b\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {1.75, 9.0548}, {0, 1}], 
      LineBox[{{20.000000000005457`, 15.000000000007276`}, {
       12.500000000003638`, 10.000000000003638`}}], 
      PolygonBox[{{16.749230176602705`, 12.832820117735137`}, {
       15.528889744907202`, 12.5}, {15.972649901887385`, 
       11.834359764529726`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {15.995014695850895`, 13.184877956223659`}, \
{1, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20., 5.}, {12.5, 10.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"H\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {16.366310255092795`, 7.976865382639198}, \
{-1, -1}], LineBox[{{12.500000000001059`, 10.}, {8.999999999998943, 10.}}], 
      PolygonBox[{{11.35, 10.}, {10.15, 10.4}, {10.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"s\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {10.75, 9.0548}, {0, 1}], 
      CircleBox[{6.25, 10.618750000000002`}, 2.8187500000000005`, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{6.85, 7.8}, {5.65, 7.3999999999999995`}, {5.65, 8.2}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          SubscriptBox["u", "l"],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 6.8548}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlAswXGcUx5cQWnLFYlmP5a59XEk3iDFVJslfJJpBUCHJVnamUY8oQ7xf
FUpWJISIUEarpJqmUR3PxDMeVSaZqlFRFY8mmmiNIEpbWa8qt7dn5s43Z+79
7vm+c37/P+kX7hWgzGKxjm8+/67bwcfGVpgjI15itNhDYkweObcuFIDr2vsT
P59Ejn/ha9YuAhRdipE0B5N4yuM1rYYJMGiZ8EzLncS4A99prnDz+6pFwtaR
xPUZ/+Y3uwUoe5CWOrqZv5jVcrZbFmA9929poRuJhTJZKmkjxMBQo0XwGRK1
E6PoixLCzG42ICeExEbBOekP94SIjEjlnowmcWU+a7x1RQjT+PpyRQSJE/O2
/HoHEQ5c/6ba9SyJuN7PMuajRIidylzhbNbzeX9oIrRchLqU8n6wSST32+5J
6BKh7IvB5KxhM4w41hcTwyLkzA2wuQVmaPD4NnPhiQht0U/s2zzMEBZk8Ff6
ryK0JPdPOGiaIelji1qvzfx1fw5H9KkpGq2VlEKei1Ab61Y9vN8U6qyal9fm
RIhUvTB5dZQHNa1TedHKYhw5ev7iRAEPRVXHClTNxfjK19DcX8ZDiYdVmpKn
GLpHqjJv7uWh2u2gbCBDDKmS2PatVyY47jeU3tUlxnliydu23QSK4Cn90jUx
JNIOjk+8CX6RR3uUWlGIXWLZ6/BNkPZK9nmnD4XTI3uiPdqM0bwYJ44JpuD0
e/9BV3djUIKXZj6hFMbX8tVSR40wfTG8ku1PIbIiwUktxAiPWm8/aJdSUF/N
dqvbMISVys6IGW8KLSVNKRFFhghiN0gsT1GwVMjf/nq/IeaSLit2yCik3F/U
6P2eC+M/i1bf9aPwY9PgRGIgF92TCklMAAWlLb64CNwKClbOb5DyYgPmfbqj
5pKdjcH/+1UTG0/06TP/P+bvnJoTpM/UV+yIqnNj6TPnu+ab0bp8g8OcX6gc
upwi4DD3u69v1Vlfo8fcv1I0lFV9WI/pT7bGxncvxnWZ/g3dOjR955Iu09/8
BY3Kh9DFKt3/O+s/P+zZqQt3ej5zLV5xskc6qPlvfhXPx0pu6jDzbWvOTSI/
0GHmn6f4yCRSoAN1mg/Py3UeVB+b4We5ZHp6xI/N8JWtcvZw5m/a+JDmL5Nz
6Ir8PW2E03xO8c887hvajbs0v131p1WmPXfjMc23nVJi5+pdLVyg+ZcEjmlX
rBA4Setj172jBwYSCcTT+pGb7kvQsyPgTevL3n69+Mt9BLJo/aWZup7reYcA
q3Bbn+23jaW+OQTqaf2qd5BFt/oI/EHrO31kaS1vmcAsrf9PXK27927Wv0H7
QwOMwjp6CUzQ/lH21MJFX0pgkvaX0sHJiui6Xcil/WfGxCXf5pkmxml/2uZL
E9s+JsA/omMHvw==
       "]], 
      PolygonBox[{{6.85, 12.2}, {5.65, 12.6}, {5.65, 11.799999999999999`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"W\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->6.597818181818183],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         6.597818181818183]& ], {6.25, 13.145199999999999`}, {0, -1}], 
      {PointSize[0.04], PointBox[{3.5, 10.}], PointBox[{12.5, 10.}], 
       PointBox[{9., 10.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\<\"10\"\>",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->5.278254545454547],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         5.278254545454547]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"b\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {48.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"\[RightArrow]\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {52.75, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"s\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {57.25, 47.959999999999994`}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\<\"H\"\>",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->7.917381818181819],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      7.917381818181819]& ], {61.75, 47.959999999999994`}, {0, 0}]},
  AspectRatio->0.45999999999999996`,
  PlotRange->{{0, 110}, {0, 50.599999999999994`}}]], "Print",
 Editable->False,
 CellChangeTimes->{3.604219642395711*^9, 3.605001267658429*^9, 
  3.605007686719508*^9, 3.605009534031003*^9, 3.60500993837565*^9, 
  3.605018535561446*^9, 3.605088716213575*^9, 3.605249916573846*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"peng", "  ", "=", " ", 
   RowBox[{"PengCreateFeynAmp", "[", "dias", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379832616728*^9, 3.580379844271845*^9}, 
   3.6024045600208797`*^9, 3.602838155592223*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crules", " ", "=", " ", 
   RowBox[{"ExtractPenguinSubsRules", "[", "peng", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.580379848063818*^9, 3.580379865482846*^9}, 
   3.580572882067581*^9, {3.580575087959092*^9, 3.580575092864042*^9}, 
   3.6024045856672897`*^9, {3.602582138632472*^9, 3.602582139840438*^9}, 
   3.602838157997109*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. (N",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "H"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "L"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op.  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SubscriptBox["P", "L"], "b"}], ")"}], "H"}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535030927292*^9, 3.580535033573904*^9}, {
  3.5963571785026913`*^9, 3.596357183760251*^9}, {3.596357446688323*^9, 
  3.5963574533879566`*^9}, {3.5963575894736385`*^9, 3.59635777337808*^9}, {
  3.6024024021675873`*^9, 3.6024024409582987`*^9}, {3.6024027296905937`*^9, 
  3.602402729840702*^9}, {3.602402763433174*^9, 3.6024027646089373`*^9}, {
  3.604208048278919*^9, 3.604208063834571*^9}, {3.604219861135188*^9, 
  3.6042198768765507`*^9}, {3.604910263166943*^9, 3.6049102648177958`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HL", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<OpL\>\"", "]"}], "[",
     "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.580576726526092*^9, {3.594011923848674*^9, 3.5940119291380587`*^9}, {
   3.602402382820476*^9, 3.602402389716011*^9}, 3.60240452402991*^9, 
   3.602492869187057*^9, 3.6025820082855673`*^9, 3.602582144776746*^9, 
   3.6030033133095284`*^9, 3.603006112125345*^9, {3.604208095873074*^9, 
   3.604208101201202*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HL", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "N0HL", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, 
   3.580534980141317*^9, {3.602402391668144*^9, 3.602402393796126*^9}, 
   3.6025820855392036`*^9, 3.602582147576708*^9, {3.6028389662800198`*^9, 
   3.602838967072235*^9}, {3.60300615196659*^9, 3.603006165835433*^9}, {
   3.6042081063702593`*^9, 3.604208109929468*^9}}],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HLEps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"N0HL", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, 
   3.580534980141572*^9, {3.6024024462508183`*^9, 3.602402449242828*^9}, 
   3.602475384625877*^9, {3.6024929057769337`*^9, 3.602492913561139*^9}, 
   3.602839426134006*^9, 3.6028400339229603`*^9, {3.603006083262268*^9, 
   3.603006088950596*^9}, {3.603174368910749*^9, 3.603174371390499*^9}, {
   3.604208113010263*^9, 3.604208118361547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HLEps", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"N0HLEps", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, {3.602839486795676*^9, 
   3.602839489506084*^9}, {3.6042081207055283`*^9, 3.604208133312772*^9}}],

Cell[BoxData[
 RowBox[{"N0HLEps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "N0HLEps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}], ",", "2"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.58132338408082*^9, 3.5813233992626553`*^9}, {
   3.594002567954752*^9, 3.5940025819976387`*^9}, 3.602402454372951*^9, 
   3.602475121741791*^9, 3.6028394328808613`*^9, {3.602839493443571*^9, 
   3.602839496291901*^9}, {3.6031745437227383`*^9, 3.60317460056805*^9}, 
   3.60317493563416*^9, 3.6037714187172613`*^9, 3.603789033867494*^9, {
   3.603789144376094*^9, 3.603789167398569*^9}, {3.604208136554081*^9, 
   3.604208145450609*^9}}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.604219650152575*^9, 3.605001278401105*^9, 
  3.605007693872554*^9, 3.60500953429913*^9, 3.60500993863142*^9, 
  3.605018535834577*^9, 3.605088716480564*^9, 3.605249916838702*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.20 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.604909272624341*^9, 
  3.604909289061441*^9}, {3.604909863297702*^9, 3.6049098769212*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HL", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"N0HL", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, 
   3.5805349801421137`*^9, {3.580535017707073*^9, 3.5805350240895863`*^9}, {
   3.602402656318499*^9, 3.602402658941381*^9}, {3.602492918329358*^9, 
   3.602492918609333*^9}, {3.602839439492292*^9, 3.602839442556046*^9}, 
   3.603006054047433*^9, 3.603013128771167*^9, {3.603174918838868*^9, 
   3.6031749191589813`*^9}, {3.604208147799909*^9, 3.604208152208891*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HL", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"N0HL", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, 3.602839506872684*^9, 
   3.603006051343515*^9, 3.603013131698126*^9, {3.604208155056831*^9, 
   3.604208160712263*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N0HL", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"CollectSumOver", "[", "N0HL", "]"}], " ", "/.", " ", 
               RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
              RowBox[{"UnitarityCKM", "[", 
               RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
             RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
            RowBox[{"MT", "\[Rule]", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"x", "[", "3", "]"}], ")"}]}], "*", "MW"}]}]}], " ", "/.", 
           RowBox[{"MU", "\[Rule]", 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"x", "[", "1", "]"}], ")"}]}], " ", "MW"}]}]}], " ", "/.",
           " ", 
          RowBox[{"MC", "\[Rule]", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"x", "[", "2", "]"}], ")"}]}], " ", "MW"}]}]}], " ", "/.",
          " ", 
         RowBox[{"MH", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", "y", "]"}], " ", "MW"}]}]}], "/.", " ", 
        RowBox[{
         RowBox[{"CW", "^", "2"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
      RowBox[{"{", 
       RowBox[{"EL", ",", 
        RowBox[{"IndexDelta", "[", "__", "]"}], 
        RowBox[{"(*", 
         RowBox[{",", "MW", ",", "MS", ",", "MB", ",", "SW"}], "*)"}], ",", 
        RowBox[{"CKM", "[", "__", "]"}], ",", 
        RowBox[{"Conjugate", "[", "_", "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"MW", ",", "MH", ","}], "*)"}], "y", ",", "MS"}], 
       RowBox[{"(*", 
        RowBox[{",", "MB"}], "*)"}], "}"}], ",", "FullSimplify"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}], ",", "2"}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813226200102797`*^9, 3.581322663897916*^9}, {
   3.594019152115437*^9, 3.5940191988225183`*^9}, {3.594019276813689*^9, 
   3.594019295185831*^9}, 3.6024040296144238`*^9, {3.6024040684046707`*^9, 
   3.602404068913928*^9}, 3.6024751225431423`*^9, 3.6028395125389423`*^9, {
   3.603174960741805*^9, 3.603174972766082*^9}, 3.60317872463811*^9, {
   3.603507838354898*^9, 3.603507839417478*^9}, {3.603684456016217*^9, 
   3.603684481613037*^9}, 3.603684711482801*^9, {3.6036848115073013`*^9, 
   3.603684843536125*^9}, {3.603685004843833*^9, 3.603685010138792*^9}, {
   3.6036974611123962`*^9, 3.6036974939412317`*^9}, 3.603789211500464*^9, {
   3.6037899707629232`*^9, 3.603790102126157*^9}, {3.604028788475766*^9, 
   3.604028850579268*^9}, {3.604208162300007*^9, 3.604208167916627*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["EL", "3"], " ", 
  RowBox[{"IndexDelta", "[", 
   RowBox[{"c1", ",", "c2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "MS", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}]}], ")"}]}], 
         RowBox[{"128", " ", "MW", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MS", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["MW", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["MW", "2"], " ", 
                RowBox[{"x", "[", "1", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "2", "]"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"x", "[", "2", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["MW", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["MW", "2"], " ", 
                   RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["MW", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x", "[", "1", "]"}], "-", 
                  RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"x", "[", "1", "]"}], "+", 
                  RowBox[{"x", "[", "2", "]"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], " ", 
                   RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", " ", 
          SuperscriptBox["MW", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "2", "]"}]}], ")"}], "3"]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "MS", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}], 
         RowBox[{"128", " ", "MW", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MS", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["MW", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["MW", "2"], " ", 
                RowBox[{"x", "[", "1", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"x", "[", "3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["MW", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["MW", "2"], " ", 
                   RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["MW", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x", "[", "1", "]"}], "-", 
                  RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"x", "[", "1", "]"}], "+", 
                  RowBox[{"x", "[", "3", "]"}], "+", 
                  RowBox[{
                   RowBox[{"x", "[", "1", "]"}], " ", 
                   RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", " ", 
          SuperscriptBox["MW", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.604219683960217*^9, 3.605001310629582*^9, 
  3.6050077269198236`*^9, 3.605009563647917*^9, 3.6050099680545273`*^9, 
  3.605018565304759*^9, 3.6050887460870657`*^9, 3.605249946347447*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"N0HL", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"N0HL", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"IndexDelta", "[", "__", "]"}], 
           RowBox[{"(*", 
            RowBox[{",", "MW", ",", "MS", ",", "MH", ",", "MB"}], "*)"}], ",", 
           RowBox[{"CKM", "[", "__", "]"}], ",", 
           RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}],
         "]"}], "  ", "/.", " ", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", " ", 
        RowBox[{"aa", " ", 
         RowBox[{"x", "[", "1", "]"}]}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "//", 
   "Normal"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, 3.602839506872684*^9, {
   3.602839681567897*^9, 3.602839684006831*^9}, {3.6031752264597473`*^9, 
   3.603175238339405*^9}, 3.603175274213828*^9, {3.603175476192669*^9, 
   3.603175504685338*^9}, {3.6031755423044167`*^9, 3.603175664636857*^9}, {
   3.6035078230665827`*^9, 3.603507823873912*^9}, {3.603680782793579*^9, 
   3.603680796374929*^9}, {3.603790301231304*^9, 3.6037903205287657`*^9}, {
   3.6037903799079247`*^9, 3.603790413279435*^9}, 3.604028893839164*^9, {
   3.604028934345868*^9, 3.604028961543901*^9}, {3.604208171345455*^9, 
   3.604208176184917*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["EL", "3"], " ", "MS", " ", 
   RowBox[{"CKM", "[", 
    RowBox[{"3", ",", "3"}], "]"}], " ", 
   TemplateBox[{RowBox[{"CKM", "[", 
       RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
    "Superscript"], " ", 
   RowBox[{"IndexDelta", "[", 
    RowBox[{"c1", ",", "c2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "y", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", "y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", "y", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"2", " ", "y", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]]}], ")"}]}], 
  RowBox[{"256", " ", "MW", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["SW", "3"]}]]], "Output",
 Editable->False,
 CellChangeTimes->{3.6042196919110403`*^9, 3.6050013183177423`*^9, 
  3.60500773179561*^9, 3.605009563964926*^9, 3.605009968360436*^9, 
  3.60501856563301*^9, 3.605088746410529*^9, 3.605249946671818*^9}],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testN0HL", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EL", "^", "3"}], "*", "MS", "*", 
      RowBox[{"CKM", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "y", "*", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"4", "*", "y", "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
           RowBox[{"4", "*", "y", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
           RowBox[{"y", "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "3"}]}], "+", 
           RowBox[{"2", "*", "y", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "3"}]}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"256", "*", "MW", "*", 
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"SW", "^", "3"}]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, {
   3.6050072653823347`*^9, 3.6050072792956944`*^9}, 3.605007411377442*^9, {
   3.6050074471186333`*^9, 3.6050074478592243`*^9}, 3.60500752827116*^9, {
   3.6050075634910173`*^9, 3.605007571295849*^9}, 3.60500762830083*^9, {
   3.605007660902113*^9, 3.6050076638613653`*^9}, 3.60500775280276*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testN0HL", "-", "N0HL"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
  3.605007153019541*^9}, {3.605007268232819*^9, 3.605007272327628*^9}, {
  3.60500757362422*^9, 3.605007575847179*^9}, {3.605007666629733*^9, 
  3.605007674717043*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605007205705763*^9, 3.605007421215042*^9, 
  3.605007537604582*^9, 3.605007634332549*^9, 3.605007761188363*^9, 
  3.6050095640300713`*^9, 3.605009968429186*^9, 3.6050185657007313`*^9, 
  3.6050887464791527`*^9, 3.605249946738585*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coeff. ",
  FontSize->18],
 StyleBox["(N",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"c1", ",", "c2"}], 
    RowBox[{"0", ",", "H"}]], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[")",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "R"], TraditionalForm]], "Text",
  FontSize->18],
 StyleBox[" of Op.  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["s", "_"], 
      SubscriptBox["P", "R"], "b"}], ")"}], "H"}], TraditionalForm]],
  FontSize->18]
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.580535037486286*^9, 3.5805350399501762`*^9}, {
  3.596357187425522*^9, 3.596357190509957*^9}, {3.596357779967555*^9, 
  3.5963577834225235`*^9}, {3.602402687231802*^9, 3.6024026916344976`*^9}, {
  3.6024027253092318`*^9, 3.6024027258111563`*^9}, {3.602402758897176*^9, 
  3.60240276023315*^9}, {3.6030031418003263`*^9, 3.603003142638742*^9}, {
  3.603079648388706*^9, 3.603079649323038*^9}, {3.6042081898517*^9, 
  3.604208203924303*^9}, {3.6042198891351147`*^9, 3.604219892203458*^9}, {
  3.6049103273502417`*^9, 3.6049103286731443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HR", " ", "=", " ", 
   RowBox[{
    RowBox[{"SubstituteMassesAndFeynmanRules", "[", "\"\<OpR\>\"", "]"}], "[",
     "crules", "]"}]}], " ", ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580379888079013*^9, 3.580379901527223*^9}, {
  3.580534438230001*^9, 3.580534439729663*^9}, {3.580534497972807*^9, 
  3.580534499916387*^9}, {3.580534594912799*^9, 3.580534595103167*^9}, {
  3.580534673794478*^9, 3.580534696841722*^9}, {3.5805347614691067`*^9, 
  3.580534816940731*^9}, {3.580534980140835*^9, 3.580535012568012*^9}, {
  3.580576802435333*^9, 3.580576804513523*^9}, {3.5807267755018463`*^9, 
  3.5807267757044287`*^9}, {3.5813226992191668`*^9, 3.5813227026027803`*^9}, {
  3.594012104065592*^9, 3.594012109152323*^9}, {3.602402694740078*^9, 
  3.602402699444257*^9}, {3.603006094764844*^9, 3.603006106814385*^9}, {
  3.604208222880288*^9, 3.604208225637619*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HR", " ", "=", " ", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"Flatten", "[", " ", "N0HR", "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348193333483`*^9, 3.580534851770461*^9}, 
   3.580534980141317*^9, {3.602402391668144*^9, 3.602402393796126*^9}, 
   3.6025820855392036`*^9, 3.602582147576708*^9, {3.6028389662800198`*^9, 
   3.602838967072235*^9}, {3.602839652929166*^9, 3.602839655544497*^9}, {
   3.60420823283821*^9, 3.6042082367426167`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Divergent piece - proportional to inverse of \
\[Epsilon] (Poles in \[Epsilon]) : There are no UV divergency .",
 FontSize->18]], "Text",
 Editable->False,
 CellChangeTimes->{{3.604470580685492*^9, 3.604470625196227*^9}, {
  3.604470872025359*^9, 3.604470906478052*^9}, {3.6049078575927143`*^9, 
  3.604907935795333*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HREps", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"N0HR", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5805348528959618`*^9, 3.580534865484729*^9}, 
   3.580534980141572*^9, {3.6024024462508183`*^9, 3.602402449242828*^9}, 
   3.602475384625877*^9, {3.6024929057769337`*^9, 3.602492913561139*^9}, 
   3.602839426134006*^9, {3.602839657304058*^9, 3.602839659696066*^9}, 
   3.602840140571616*^9, {3.603174996245047*^9, 3.603174999075942*^9}, {
   3.6042082397023478`*^9, 3.604208244478004*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HREps", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"N0HREps", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, {3.602839486795676*^9, 
   3.602839489506084*^9}, {3.6028396613281097`*^9, 3.602839664792035*^9}, {
   3.604208247598751*^9, 3.604208265340815*^9}}],

Cell[BoxData[
 RowBox[{"N0HREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CollectSumOver", "[", "N0HREps", "]"}], " ", "/.", " ", 
             
             RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", 
            RowBox[{"(*", 
             RowBox[{"/.", " ", 
              RowBox[{"UnitarityCKM", "[", 
               RowBox[{"CKM", ",", "3"}], "]"}]}], "*)"}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}], ",", "2"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "UV", " ", "divergency", "  ", "will", " ", "be", " ", "cancelled", " ", 
    "with", " ", "Log", 
    RowBox[{"(", "MW", ")"}], " ", "in", " ", "the", " ", "first", " ", 
    "order", " ", "term", " ", "of", " ", "expansion", " ", "around", " ", 
    "eps"}], " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.58132338408082*^9, 3.5813233992626553`*^9}, {
   3.594002567954752*^9, 3.5940025819976387`*^9}, 3.602402454372951*^9, 
   3.602475121741791*^9, 3.6028394328808613`*^9, {3.602839493443571*^9, 
   3.602839496291901*^9}, {3.602839668921196*^9, 3.6028396692423153`*^9}, {
   3.603175004684704*^9, 3.6031750052991056`*^9}, {3.603178757515283*^9, 
   3.6031787651723757`*^9}, 3.603771409400179*^9, 3.603789083623123*^9, {
   3.604208267671063*^9, 3.604208274390429*^9}, {3.604208350239778*^9, 
   3.604208408430262*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", "MW", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["SW", "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["EL", "3"]}], " ", "MB", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"1", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", "MB", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["EL", "3"], " ", "MB", " ", 
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"IndexDelta", "[", 
      RowBox[{"c1", ",", "c2"}], "]"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{
  3.604219698894248*^9, 3.605001363142021*^9, {3.605001654658636*^9, 
   3.605001671967065*^9}, 3.605001872627966*^9, 3.605002287744463*^9, 
   3.605007799681322*^9, 3.605009564181986*^9, 3.605009968561533*^9, 
   3.605018565849206*^9, 3.605088746646639*^9, 3.605249946903069*^9}],

Cell[BoxData[
 RowBox[{"N0HREps", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CollectSumOver", "[", "N0HLEps", "]"}], " ", "/.", " ", 
              RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
             RowBox[{"UnitarityCKM", "[", 
              RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
            RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
           RowBox[{"MT", "\[Rule]", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "*", "MW"}]}]}], " ", "/.", 
          RowBox[{"MU", "\[Rule]", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", "MW"}]}]}], " ", "/.", " ", 
         RowBox[{"MC", "\[Rule]", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", "MW"}]}]}], " ", "//", 
        "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CKM", "[", "__", "]"}], ",", 
         RowBox[{"Conjugate", "[", "_", "]"}], ",", "MW"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"CW", "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"SW", "^", "2"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}], ",", "2"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "no", " ", "UV", " ", "divergency", " ", "in", " ", "the", " ", "end"}], 
   " ", "*)"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534866649062*^9, 3.580534878902657*^9}, 
   3.580534980141863*^9, {3.58132338408082*^9, 3.5813233992626553`*^9}, {
   3.594002567954752*^9, 3.5940025819976387`*^9}, 3.602402454372951*^9, 
   3.602475121741791*^9, 3.6028394328808613`*^9, {3.602839493443571*^9, 
   3.602839496291901*^9}, {3.6031745437227383`*^9, 3.60317460056805*^9}, 
   3.60317493563416*^9, 3.6037714187172613`*^9, 3.603789033867494*^9, {
   3.603789144376094*^9, 3.603789167398569*^9}, {3.604208136554081*^9, 
   3.604208145450609*^9}, {3.60500167680411*^9, 3.605001677620049*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.6050016798563004`*^9, 3.6050018747826653`*^9, 
  3.605002288744911*^9, 3.60500780086685*^9, 3.6050095642153473`*^9, 
  3.605009968597959*^9, 3.605018565885067*^9, 3.605088746701345*^9, 
  3.60524994693928*^9}],

Cell["\<\
Convergent piece that is independent of \[Epsilon] . ( The result is as in \
Eq.20 of  arXiv:1311.5546 [hep-ph] )\
\>", "Text",
 Editable->False,
 CellChangeTimes->{{3.604470676295723*^9, 3.604470767793902*^9}, {
  3.604470900262295*^9, 3.604470904757863*^9}, {3.604909296180552*^9, 
  3.604909303637068*^9}, {3.6049102760826797`*^9, 3.604910276232113*^9}},
 FontSize->18,
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HR", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"N0HR", ",", "eps", ",", "0"}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534884324946*^9, 3.580534886556625*^9}, 
   3.5805349801421137`*^9, {3.580535017707073*^9, 3.5805350240895863`*^9}, {
   3.602402656318499*^9, 3.602402658941381*^9}, {3.602492918329358*^9, 
   3.602492918609333*^9}, {3.602839439492292*^9, 3.602839442556046*^9}, {
   3.602839677383318*^9, 3.60283968003094*^9}, {3.6031750012600937`*^9, 
   3.603175001674226*^9}, {3.604208290308223*^9, 3.604208295188725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N0HR", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"N0HR", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM", "[", "__", "]"}], ",", 
       RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, 3.602839506872684*^9, 
   3.603006051343515*^9, 3.603013131698126*^9, {3.604208155056831*^9, 
   3.604208160712263*^9}, {3.605001878804139*^9, 3.60500188494775*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N0HR", "=", 
  RowBox[{"ExpandInSmallMasses", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"CollectSumOver", "[", "N0HR", "]"}], " ", "/.", " ", 
               RowBox[{"IndexSum", "\[Rule]", "Sum"}]}], " ", "/.", " ", 
              RowBox[{"UnitarityCKM", "[", 
               RowBox[{"CKM", ",", "3"}], "]"}]}], " ", "/.", " ", 
             RowBox[{"XXX", "\[Rule]", "Identity"}]}], " ", "/.", " ", 
            RowBox[{"MT", "\[Rule]", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"x", "[", "3", "]"}], ")"}]}], "*", "MW"}]}]}], " ", "/.", 
           RowBox[{"MU", "\[Rule]", 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"x", "[", "1", "]"}], ")"}]}], " ", "MW"}]}]}], " ", "/.",
           " ", 
          RowBox[{"MC", "\[Rule]", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"x", "[", "2", "]"}], ")"}]}], " ", "MW"}]}]}], " ", "/.",
          " ", 
         RowBox[{"MH", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", "y", "]"}], " ", "MW"}]}]}], "/.", " ", 
        RowBox[{
         RowBox[{"CW", "^", "2"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"SW", "^", "2"}]}]}]}], "//", "Expand"}], ",", 
      RowBox[{"{", 
       RowBox[{"EL", ",", 
        RowBox[{"IndexDelta", "[", "__", "]"}], 
        RowBox[{"(*", 
         RowBox[{",", "MW", ",", "MS", ",", "MB", ",", "SW"}], "*)"}], ",", 
        RowBox[{"CKM", "[", "__", "]"}], ",", 
        RowBox[{"Conjugate", "[", "_", "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"MW", ",", "MH", ","}], "*)"}], "y", ",", "MS"}], 
       RowBox[{"(*", 
        RowBox[{",", "MB"}], "*)"}], "}"}], ",", "FullSimplify"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"MS", ",", "MB"}], "}"}], ",", "2"}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.5813226200102797`*^9, 3.581322663897916*^9}, {
   3.594019152115437*^9, 3.5940191988225183`*^9}, {3.594019276813689*^9, 
   3.594019295185831*^9}, 3.6024040296144238`*^9, {3.6024040684046707`*^9, 
   3.602404068913928*^9}, 3.6024751225431423`*^9, 3.6028395125389423`*^9, {
   3.603174960741805*^9, 3.603174972766082*^9}, 3.60317872463811*^9, {
   3.603507838354898*^9, 3.603507839417478*^9}, {3.603684456016217*^9, 
   3.603684481613037*^9}, 3.603684711482801*^9, {3.6036848115073013`*^9, 
   3.603684843536125*^9}, {3.603685004843833*^9, 3.603685010138792*^9}, {
   3.6036974611123962`*^9, 3.6036974939412317`*^9}, 3.603789211500464*^9, {
   3.6037899707629232`*^9, 3.603790102126157*^9}, {3.604028788475766*^9, 
   3.604028850579268*^9}, {3.604208162300007*^9, 3.604208167916627*^9}, {
   3.605001896223432*^9, 3.605001898678783*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["EL", "3"], " ", 
  RowBox[{"IndexDelta", "[", 
   RowBox[{"c1", ",", "c2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"CKM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "MB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}]}], ")"}]}], 
        RowBox[{"128", " ", "MW", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["SW", "3"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MB", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "2", "]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "2", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"x", "[", "1", "]"}], "+", 
               RowBox[{"x", "[", "2", "]"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"256", " ", "MW", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "2", "]"}]}], ")"}], "3"]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"CKM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], " ", 
     TemplateBox[{RowBox[{"CKM", "[", 
         RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
      "Superscript"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "MB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], 
        RowBox[{"128", " ", "MW", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["SW", "3"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MB", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "1", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "1", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "1", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"x", "[", "1", "]"}], "+", 
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"256", " ", "MW", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["SW", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "1", "]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{3.605001905190756*^9, 3.605002291936413*^9, 
  3.605007809929406*^9, 3.605009570133999*^9, 3.605009974512287*^9, 
  3.605018571881843*^9, 3.605088752696577*^9, 3.605249952943012*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"N0HR", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"N0HR", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"IndexDelta", "[", "__", "]"}], 
           RowBox[{"(*", 
            RowBox[{",", "MW", ",", "MS", ",", "MH", ",", "MB"}], "*)"}], ",", 
           RowBox[{"CKM", "[", "__", "]"}], ",", 
           RowBox[{"Conjugate", "[", "___", "]"}]}], "}"}], ",", "Simplify"}],
         "]"}], "  ", "/.", " ", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", " ", 
        RowBox[{"aa", " ", 
         RowBox[{"x", "[", "1", "]"}]}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "//", 
   "Normal"}]}]], "Input",
 Editable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.580534888126319*^9, 3.580534927908865*^9}, 
   3.580534980142356*^9, {3.6024026615168133`*^9, 3.602402663277568*^9}, {
   3.602839447086027*^9, 3.602839449052308*^9}, 3.602839506872684*^9, {
   3.602839681567897*^9, 3.602839684006831*^9}, {3.6031752264597473`*^9, 
   3.603175238339405*^9}, 3.603175274213828*^9, {3.603175476192669*^9, 
   3.603175504685338*^9}, {3.6031755423044167`*^9, 3.603175664636857*^9}, {
   3.6035078230665827`*^9, 3.603507823873912*^9}, {3.603680782793579*^9, 
   3.603680796374929*^9}, {3.603790301231304*^9, 3.6037903205287657`*^9}, {
   3.6037903799079247`*^9, 3.603790413279435*^9}, 3.604028893839164*^9, {
   3.604028934345868*^9, 3.604028961543901*^9}, {3.604208171345455*^9, 
   3.604208176184917*^9}, {3.60500190977256*^9, 3.605001913348308*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["EL", "3"], " ", "MB", " ", 
   RowBox[{"CKM", "[", 
    RowBox[{"3", ",", "3"}], "]"}], " ", 
   TemplateBox[{RowBox[{"CKM", "[", 
       RowBox[{"3", ",", "2"}], "]"}],"\"*\""},
    "Superscript"], " ", 
   RowBox[{"IndexDelta", "[", 
    RowBox[{"c1", ",", "c2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "y", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", "y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", "y", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"2", " ", "y", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"x", "[", "3", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "3"]]}], ")"}]}], 
  RowBox[{"256", " ", "MW", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["SW", "3"]}]]], "Output",
 Editable->False,
 CellChangeTimes->{3.605001914331971*^9, 3.605002293544409*^9, 
  3.6050078134435472`*^9, 3.605009570376915*^9, 3.605009974755731*^9, 
  3.605018572061499*^9, 3.60508875287129*^9, 3.605249953120327*^9}],

Cell[CellGroupData[{

Cell["Checking result", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.605006091152462*^9, 3.6050060943667192`*^9}},
 FontSize->18,
 Background->RGBColor[1, 1, 0]],

Cell["Expected result:", "Text",
 Editable->False,
 CellChangeTimes->{{3.605006121469942*^9, 3.6050061250136633`*^9}, 
   3.6050061703240633`*^9},
 FontSize->18],

Cell[BoxData[
 RowBox[{
  RowBox[{"testN0HR", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EL", "^", "3"}], "*", "MB", "*", 
      RowBox[{"CKM", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"CKM", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{"IndexDelta", "[", 
       RowBox[{"c1", ",", "c2"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "y", "*", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"4", "*", "y", "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
           RowBox[{"4", "*", "y", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "-", 
           RowBox[{"y", "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "3"}]}], "+", 
           RowBox[{"2", "*", "y", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"x", "[", "3", "]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "^", "3"}]}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"256", "*", "MW", "*", 
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"SW", "^", "3"}]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006069089135*^9, 3.6050060762182293`*^9}, 
   3.605006179217225*^9, {3.6050062506878853`*^9, 3.6050062511101017`*^9}, 
   3.6050063008864317`*^9, {3.605006338330286*^9, 3.605006339952754*^9}, {
   3.605006407400106*^9, 3.6050064081170387`*^9}, {3.605006467297533*^9, 
   3.6050064806373577`*^9}, {3.605006542675619*^9, 3.605006545251625*^9}, {
   3.605006601988358*^9, 3.605006602694158*^9}, {3.6050066547510643`*^9, 
   3.605006664772192*^9}, 3.6050066961802063`*^9, {3.605006740515377*^9, 
   3.605006761532406*^9}, {3.6050068282848473`*^9, 3.605006829106331*^9}, {
   3.605006898317382*^9, 3.605006903906166*^9}, {3.605006988648662*^9, 
   3.605006991776516*^9}, {3.605007033856475*^9, 3.6050070343921137`*^9}, {
   3.605007074703274*^9, 3.605007105637631*^9}, {3.605007138981082*^9, 
   3.605007142955237*^9}, {3.605007196555094*^9, 3.6050071976209497`*^9}, {
   3.6050072653823347`*^9, 3.6050072792956944`*^9}, 3.605007411377442*^9, {
   3.6050074471186333`*^9, 3.6050074478592243`*^9}, 3.60500752827116*^9, {
   3.6050075634910173`*^9, 3.605007571295849*^9}, 3.60500762830083*^9, {
   3.605007660902113*^9, 3.6050076638613653`*^9}, {3.60500775280276*^9, 
   3.6050077782615747`*^9}, 3.605007838448819*^9}],

Cell["Difference of Expected result and Result should be zero:", "Text",
 Editable->False,
 CellChangeTimes->{{3.6050061292006407`*^9, 3.6050061682202682`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testN0HR", "-", "N0HR"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.605006001206568*^9, 3.605006032345457*^9}, {
  3.605006253195965*^9, 3.6050062553873167`*^9}, {3.6050063419447203`*^9, 
  3.605006347032959*^9}, {3.605006471486018*^9, 3.605006473637445*^9}, {
  3.605006547403747*^9, 3.6050065552269783`*^9}, {3.605006657224859*^9, 
  3.605006659312315*^9}, {3.605006745502597*^9, 3.605006755093926*^9}, {
  3.60500690806601*^9, 3.605006910513793*^9}, {3.605006994263927*^9, 
  3.605006996670597*^9}, {3.605007040287389*^9, 3.605007042549778*^9}, {
  3.605007078718012*^9, 3.605007081316341*^9}, {3.605007144867766*^9, 
  3.605007153019541*^9}, {3.605007268232819*^9, 3.605007272327628*^9}, {
  3.60500757362422*^9, 3.605007575847179*^9}, {3.605007666629733*^9, 
  3.605007674717043*^9}, {3.605007780834612*^9, 3.605007782962083*^9}}],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{3.605006012223526*^9, 3.6050061820172243`*^9, 
  3.6050063062494593`*^9, 3.6050064338427763`*^9, 3.605006515321753*^9, 
  3.605006610727234*^9, 3.60500670887737*^9, 3.60500684111705*^9, 
  3.6050069149879*^9, 3.6050070048974943`*^9, 3.6050070435519133`*^9, 
  3.6050071094292603`*^9, 3.605007205705763*^9, 3.605007421215042*^9, 
  3.605007537604582*^9, 3.605007634332549*^9, 3.605007761188363*^9, 
  3.605007846128107*^9, 3.605009570434888*^9, 3.6050099748192797`*^9, 
  3.6050185721369143`*^9, 3.605088752949259*^9, 3.605249953191058*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1003, 779},
WindowMargins->{{Automatic, 61}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 198, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[780, 28, 350, 6, 92, "Title"],
Cell[CellGroupData[{
Cell[1155, 38, 252, 6, 75, "Section"],
Cell[1410, 46, 1167, 31, 73, "Input"],
Cell[CellGroupData[{
Cell[2602, 81, 328, 6, 27, "Input"],
Cell[2933, 89, 4483, 102, 404, "Print"]
}, Open  ]],
Cell[7431, 194, 580, 15, 27, "Input"],
Cell[CellGroupData[{
Cell[8036, 213, 666, 15, 27, "Input"],
Cell[8705, 230, 60845, 1304, 174, "Print"]
}, Open  ]],
Cell[69565, 1537, 213, 5, 27, "Input"],
Cell[69781, 1544, 292, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[70098, 1554, 1394, 39, 50, "Subsection"],
Cell[71495, 1595, 411, 10, 27, "Input"],
Cell[71909, 1607, 422, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[72334, 1618, 455, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[72814, 1630, 444, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[73261, 1642, 1927, 49, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[75203, 1694, 277, 5, 27, "Output"],
Cell[75483, 1701, 473, 10, 48, "Text"],
Cell[CellGroupData[{
Cell[75981, 1715, 476, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[76460, 1727, 558, 14, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[77055, 1746, 1716, 43, 88, "Input"],
Cell[78774, 1791, 7200, 211, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86011, 2007, 173, 4, 46, "Subsubsection"],
Cell[86187, 2013, 161, 4, 32, "Text"],
Cell[86351, 2019, 7536, 214, 178, "Input"],
Cell[93890, 2235, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[94090, 2242, 192, 4, 27, "Input"],
Cell[94285, 2248, 230, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94576, 2259, 1093, 35, 50, "Subsection"],
Cell[CellGroupData[{
Cell[95694, 2298, 875, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[96572, 2316, 445, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[97032, 2328, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[97466, 2340, 468, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[97937, 2352, 1974, 50, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[99926, 2405, 277, 5, 27, "Output"],
Cell[100206, 2412, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[100493, 2423, 446, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[100942, 2434, 580, 14, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[101559, 2453, 1665, 45, 103, "Input"],
Cell[103227, 2500, 283, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103547, 2510, 173, 4, 46, "Subsubsection"],
Cell[103723, 2516, 161, 4, 32, "Text"],
Cell[103887, 2522, 264, 6, 27, "Input"],
Cell[104154, 2530, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[104354, 2537, 194, 4, 27, "Input"],
Cell[104551, 2543, 254, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104866, 2554, 1287, 42, 50, "Subsection"],
Cell[CellGroupData[{
Cell[106178, 2600, 944, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[107125, 2619, 494, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[107634, 2632, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[108068, 2644, 519, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[108590, 2657, 1748, 45, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[110353, 2705, 383, 6, 27, "Output"],
Cell[110739, 2713, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[111026, 2724, 521, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[111550, 2736, 773, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[112360, 2758, 1757, 45, 88, "Input"],
Cell[114120, 2805, 20537, 535, 346, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134694, 3345, 173, 4, 46, "Subsubsection"],
Cell[134870, 3351, 161, 4, 32, "Text"],
Cell[135034, 3357, 21536, 548, 388, "Input"],
Cell[156573, 3907, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[156773, 3914, 245, 5, 27, "Input"],
Cell[157021, 3921, 280, 5, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157362, 3933, 1389, 44, 50, "Subsection"],
Cell[CellGroupData[{
Cell[158776, 3981, 870, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[159649, 3999, 544, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[160208, 4013, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[160642, 4025, 566, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[161211, 4039, 1742, 45, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[162968, 4087, 374, 6, 27, "Output"],
Cell[163345, 4095, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[163632, 4106, 573, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[164208, 4119, 821, 18, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[165032, 4139, 1782, 45, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[166829, 4187, 297, 5, 27, "Output"],
Cell[CellGroupData[{
Cell[167151, 4196, 173, 4, 46, "Subsubsection"],
Cell[167327, 4202, 161, 4, 32, "Text"],
Cell[167491, 4208, 414, 8, 27, "Input"],
Cell[167908, 4218, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[168108, 4225, 291, 5, 27, "Input"],
Cell[168402, 4232, 300, 5, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168763, 4244, 1202, 38, 50, "Subsection"],
Cell[CellGroupData[{
Cell[169990, 4286, 867, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[170860, 4304, 545, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[171420, 4318, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[171854, 4330, 570, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[172427, 4344, 1553, 41, 73, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[173995, 4388, 304, 5, 27, "Output"],
Cell[174302, 4395, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[174589, 4406, 570, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[175162, 4419, 1909, 45, 73, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[177108, 4469, 432, 9, 27, "Input"],
Cell[177543, 4480, 16344, 432, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193924, 4917, 173, 4, 46, "Subsubsection"],
Cell[194100, 4923, 161, 4, 32, "Text"],
Cell[194264, 4929, 17442, 450, 268, "Input"],
Cell[211709, 5381, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[211909, 5388, 342, 6, 27, "Input"],
Cell[212254, 5396, 325, 5, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212640, 5408, 1239, 37, 50, "Subsection"],
Cell[CellGroupData[{
Cell[213904, 5449, 946, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[214853, 5468, 591, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[215459, 5482, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[215893, 5494, 668, 13, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[216564, 5509, 1794, 45, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[218373, 5557, 300, 5, 27, "Output"],
Cell[218676, 5564, 262, 7, 48, "Text"],
Cell[218941, 5573, 614, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[219558, 5587, 1701, 42, 73, "Input"],
Cell[CellGroupData[{
Cell[221284, 5633, 656, 12, 27, "Input"],
Cell[221943, 5647, 16341, 432, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238321, 6084, 173, 4, 46, "Subsubsection"],
Cell[238497, 6090, 161, 4, 32, "Text"],
Cell[238661, 6096, 17518, 451, 268, "Input"],
Cell[256182, 6549, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[256382, 6556, 391, 7, 27, "Input"],
Cell[256776, 6565, 349, 6, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257198, 6579, 282, 6, 75, "Section"],
Cell[257483, 6587, 1136, 30, 73, "Input"],
Cell[258622, 6619, 580, 15, 27, "Input"],
Cell[CellGroupData[{
Cell[259227, 6638, 666, 15, 27, "Input"],
Cell[259896, 6655, 60881, 1304, 174, "Print"]
}, Open  ]],
Cell[320792, 7962, 213, 5, 27, "Input"],
Cell[321008, 7969, 292, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[321325, 7979, 1047, 33, 49, "Subsection"],
Cell[322375, 8014, 360, 9, 27, "Input"],
Cell[322738, 8025, 377, 8, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[323118, 8035, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[323552, 8047, 398, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[323953, 8058, 1944, 50, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[325912, 8111, 281, 5, 27, "Output"],
Cell[326196, 8118, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[326483, 8129, 424, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[326910, 8140, 508, 13, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[327455, 8158, 1719, 43, 88, "Input"],
Cell[329177, 8203, 278, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329492, 8213, 173, 4, 46, "Subsubsection"],
Cell[329668, 8219, 161, 4, 32, "Text"],
Cell[329832, 8225, 713, 12, 27, "Input"],
Cell[330548, 8239, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[330748, 8246, 439, 7, 27, "Input"],
Cell[331190, 8255, 391, 6, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[331642, 8268, 1091, 34, 49, "Subsection"],
Cell[CellGroupData[{
Cell[332758, 8306, 880, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[333641, 8324, 449, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[334105, 8336, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[334539, 8348, 470, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[335012, 8360, 2086, 52, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[337113, 8415, 285, 5, 27, "Output"],
Cell[337401, 8422, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[337688, 8433, 447, 9, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[338138, 8444, 582, 14, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[338757, 8463, 1717, 46, 103, "Input"],
Cell[340477, 8511, 245, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340759, 8520, 173, 4, 46, "Subsubsection"],
Cell[340935, 8526, 161, 4, 32, "Text"],
Cell[341099, 8532, 735, 12, 27, "Input"],
Cell[341837, 8546, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[342037, 8553, 487, 8, 27, "Input"],
Cell[342527, 8563, 388, 6, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[342976, 8576, 1359, 44, 49, "Subsection"],
Cell[CellGroupData[{
Cell[344360, 8624, 943, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[345306, 8643, 495, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[345816, 8656, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[346250, 8668, 523, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[346776, 8681, 1812, 46, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[348603, 8730, 248, 4, 27, "Output"],
Cell[348854, 8736, 468, 10, 48, "Text"],
Cell[CellGroupData[{
Cell[349347, 8750, 525, 10, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[349875, 8762, 723, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[350635, 8784, 1687, 42, 88, "Input"],
Cell[352325, 8828, 9794, 274, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362156, 9107, 173, 4, 46, "Subsubsection"],
Cell[362332, 9113, 161, 4, 32, "Text"],
Cell[362496, 9119, 6357, 160, 148, "Input"],
Cell[368856, 9281, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[369056, 9288, 582, 9, 27, "Input"],
Cell[369641, 9299, 461, 7, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370163, 9313, 1228, 41, 49, "Subsection"],
Cell[CellGroupData[{
Cell[371416, 9358, 873, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[372292, 9376, 552, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[372859, 9390, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[373293, 9402, 573, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[373869, 9416, 1715, 45, 88, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[375599, 9464, 247, 4, 27, "Output"],
Cell[375849, 9470, 262, 7, 48, "Text"],
Cell[CellGroupData[{
Cell[376136, 9481, 575, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[376714, 9494, 773, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[377524, 9516, 1563, 42, 88, "Input"],
Cell[379090, 9560, 258, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379385, 9569, 173, 4, 46, "Subsubsection"],
Cell[379561, 9575, 161, 4, 32, "Text"],
Cell[379725, 9581, 883, 14, 27, "Input"],
Cell[380611, 9597, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[380811, 9604, 631, 10, 27, "Input"],
Cell[381445, 9616, 467, 7, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381973, 9630, 1089, 34, 49, "Subsection"],
Cell[CellGroupData[{
Cell[383087, 9668, 870, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[383960, 9686, 547, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[384522, 9700, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[384956, 9712, 572, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[385531, 9726, 1516, 41, 73, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[387062, 9770, 277, 5, 27, "Output"],
Cell[387342, 9777, 468, 10, 48, "Text"],
Cell[CellGroupData[{
Cell[387835, 9791, 569, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[388407, 9804, 1877, 44, 73, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[390321, 9853, 436, 9, 27, "Input"],
Cell[390760, 9864, 9546, 266, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400343, 10135, 173, 4, 46, "Subsubsection"],
Cell[400519, 10141, 161, 4, 32, "Text"],
Cell[400683, 10147, 6517, 162, 133, "Input"],
Cell[407203, 10311, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[407403, 10318, 680, 11, 27, "Input"],
Cell[408086, 10331, 515, 8, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[408662, 10346, 1166, 35, 49, "Subsection"],
Cell[CellGroupData[{
Cell[409853, 10385, 949, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[410805, 10404, 593, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[411413, 10418, 409, 8, 48, "Text"],
Cell[411825, 10428, 629, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[412457, 10442, 322, 5, 27, "Output"],
Cell[412782, 10449, 466, 10, 48, "Text"],
Cell[413251, 10461, 622, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[413876, 10475, 1507, 39, 73, "Input"],
Cell[CellGroupData[{
Cell[415408, 10518, 485, 10, 27, "Input"],
Cell[415896, 10530, 9667, 269, 165, "Output"],
Cell[425566, 10801, 9646, 269, 165, "Output"],
Cell[435215, 11072, 9624, 269, 165, "Output"],
Cell[444842, 11343, 9598, 268, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454477, 11616, 173, 4, 46, "Subsubsection"],
Cell[454653, 11622, 161, 4, 32, "Text"],
Cell[454817, 11628, 6569, 163, 133, "Input"],
Cell[461389, 11793, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[461589, 11800, 813, 12, 27, "Input"],
Cell[462405, 11814, 618, 10, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[463108, 11833, 320, 6, 92, "Title"],
Cell[CellGroupData[{
Cell[463453, 11843, 186, 4, 75, "Section"],
Cell[463642, 11849, 1439, 35, 73, "Input"],
Cell[465084, 11886, 1383, 31, 45, "Input"],
Cell[CellGroupData[{
Cell[466492, 11921, 861, 17, 27, "Input"],
Cell[467356, 11940, 16927, 382, 174, "Print"]
}, Open  ]],
Cell[484298, 12325, 262, 6, 27, "Input"],
Cell[484563, 12333, 341, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[484929, 12344, 1190, 36, 49, "Subsection"],
Cell[CellGroupData[{
Cell[486144, 12384, 949, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[487096, 12403, 649, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[487760, 12418, 409, 8, 48, "Text"],
Cell[488172, 12428, 629, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[488804, 12442, 306, 5, 27, "Output"],
Cell[489113, 12449, 473, 10, 48, "Text"],
Cell[489589, 12461, 671, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[490263, 12475, 511, 12, 27, "Input"],
Cell[490777, 12489, 891, 18, 27, "Input"],
Cell[CellGroupData[{
Cell[491693, 12511, 1406, 30, 43, "Input"],
Cell[493102, 12543, 5264, 152, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498403, 12700, 1532, 33, 43, "Input"],
Cell[499938, 12735, 5170, 150, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505145, 12890, 173, 4, 46, "Subsubsection"],
Cell[505321, 12896, 161, 4, 32, "Text"],
Cell[505485, 12902, 5264, 133, 148, "Input"],
Cell[510752, 13037, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[510952, 13044, 726, 11, 27, "Input"],
Cell[511681, 13057, 530, 8, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[512272, 13072, 1143, 35, 49, "Subsection"],
Cell[CellGroupData[{
Cell[513440, 13111, 965, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[514408, 13130, 597, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[515020, 13144, 409, 8, 48, "Text"],
Cell[515432, 13154, 574, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[516009, 13167, 285, 5, 27, "Output"],
Cell[516297, 13174, 262, 7, 48, "Text"],
Cell[516562, 13183, 620, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[517185, 13197, 561, 13, 27, "Input"],
Cell[517749, 13212, 939, 18, 27, "Input"],
Cell[CellGroupData[{
Cell[518713, 13234, 1455, 31, 43, "Input"],
Cell[520171, 13267, 5359, 156, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525567, 13428, 1584, 34, 43, "Input"],
Cell[527154, 13464, 5218, 152, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[532409, 13621, 173, 4, 46, "Subsubsection"],
Cell[532585, 13627, 161, 4, 32, "Text"],
Cell[532749, 13633, 5418, 137, 163, "Input"],
Cell[538170, 13772, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[538370, 13779, 774, 12, 27, "Input"],
Cell[539147, 13793, 559, 9, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[539791, 13811, 350, 6, 92, "Title"],
Cell[CellGroupData[{
Cell[540166, 13821, 385, 7, 75, "Section"],
Cell[540554, 13830, 1318, 34, 73, "Input"],
Cell[541875, 13866, 652, 16, 27, "Input"],
Cell[CellGroupData[{
Cell[542552, 13886, 668, 15, 27, "Input"],
Cell[543223, 13903, 47088, 1073, 174, "Print"]
}, Open  ]],
Cell[590326, 14979, 263, 6, 27, "Input"],
Cell[590592, 14987, 392, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[591009, 14999, 1120, 33, 50, "Subsection"],
Cell[592132, 15034, 548, 12, 27, "Input"],
Cell[592683, 15048, 572, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[593258, 15061, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[593692, 15073, 666, 13, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[594361, 15088, 662, 15, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[595026, 15105, 2177, 53, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[597218, 15161, 246, 4, 27, "Output"],
Cell[597467, 15167, 416, 9, 48, "Text"],
Cell[CellGroupData[{
Cell[597908, 15180, 664, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[598575, 15194, 678, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[599290, 15215, 2967, 68, 122, "Input"],
Cell[602260, 15285, 7995, 214, 182, "Output"]
}, Open  ]],
Cell[610270, 15502, 1788, 40, 58, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[612061, 15544, 1676, 47, 64, "Output"],
Cell[CellGroupData[{
Cell[613762, 15595, 173, 4, 46, "Subsubsection"],
Cell[613938, 15601, 161, 4, 32, "Text"],
Cell[614102, 15607, 2924, 66, 73, "Input"],
Cell[617029, 15675, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[617229, 15682, 821, 13, 27, "Input"],
Cell[618053, 15697, 585, 9, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[618699, 15713, 1198, 36, 50, "Subsection"],
Cell[CellGroupData[{
Cell[619922, 15753, 966, 17, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[620891, 15772, 572, 11, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[621478, 15786, 409, 8, 48, "Text"],
Cell[CellGroupData[{
Cell[621912, 15798, 666, 13, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[622581, 15813, 712, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[623296, 15831, 2488, 59, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[625799, 15893, 1527, 41, 70, "Output"],
Cell[627329, 15936, 2222, 53, 103, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[629554, 15991, 277, 5, 27, "Output"],
Cell[629834, 15998, 420, 9, 48, "Text"],
Cell[CellGroupData[{
Cell[630279, 16011, 665, 12, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[630947, 16025, 723, 16, 27, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[631707, 16046, 3017, 69, 122, "Input"],
Cell[634727, 16117, 6831, 188, 174, "Output"]
}, Open  ]],
Cell[641573, 16308, 1833, 40, 58, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[643409, 16350, 1675, 47, 64, "Output"],
Cell[CellGroupData[{
Cell[645109, 16401, 173, 4, 46, "Subsubsection"],
Cell[645285, 16407, 161, 4, 32, "Text"],
Cell[645449, 16413, 2976, 67, 73, "Input"],
Cell[648428, 16482, 175, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[648628, 16489, 867, 13, 27, "Input"],
Cell[649498, 16504, 605, 9, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

